Search for lepton-flavour-violating decays of Higgs-like bosons

A search is presented for a Higgs-like boson with mass in the range 45 to 195 GeV/$c^2$ decaying into a muon and a tau lepton. The dataset consists of proton-proton interactions at a centre-of-mass energy of 8 TeV, collected by the LHCb experiment, corresponding to an integrated luminosity of 2 fb$^{-1}$. The tau leptons are reconstructed in both leptonic and hadronic decay channels. An upper limit on the production cross-section multiplied by the branching fraction at 95% confidence level is set and ranges from 22 pb for a boson mass of 45 GeV/$c^2$ to 4 pb for a mass of 195 GeV/$c^2$.

==> figs/C/fig1a.C <==
void all_lowmass_e()
{
//=========Macro generated from canvas: mass_lowmass_e_canvas/mass_lowmass_e
//=========  (Fri Jul  6 23:36:40 2018) by ROOT version 6.12/06
   TCanvas *mass_lowmass_e_canvas = new TCanvas("mass_lowmass_e_canvas", "mass_lowmass_e",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_lowmass_e_canvas->SetHighLightColor(2);
   mass_lowmass_e_canvas->Range(0,0,1,1);
   mass_lowmass_e_canvas->SetFillColor(0);
   mass_lowmass_e_canvas->SetBorderMode(0);
   mass_lowmass_e_canvas->SetBorderSize(2);
   mass_lowmass_e_canvas->SetTickx(1);
   mass_lowmass_e_canvas->SetTicky(1);
   mass_lowmass_e_canvas->SetLeftMargin(0.14);
   mass_lowmass_e_canvas->SetRightMargin(0.05);
   mass_lowmass_e_canvas->SetTopMargin(0.05);
   mass_lowmass_e_canvas->SetBottomMargin(0.16);
   mass_lowmass_e_canvas->SetFrameLineWidth(2);
   mass_lowmass_e_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_lowmass_e_mainpad
   TPad *mass_lowmass_e_mainpad = new TPad("mass_lowmass_e_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_lowmass_e_mainpad->Draw();
   mass_lowmass_e_mainpad->cd();
   mass_lowmass_e_mainpad->Range(-33.65385,-19.87223,206.7308,98.41484);
   mass_lowmass_e_mainpad->SetFillColor(0);
   mass_lowmass_e_mainpad->SetBorderMode(0);
   mass_lowmass_e_mainpad->SetBorderSize(2);
   mass_lowmass_e_mainpad->SetTickx(1);
   mass_lowmass_e_mainpad->SetTicky(1);
   mass_lowmass_e_mainpad->SetLeftMargin(0.14);
   mass_lowmass_e_mainpad->SetRightMargin(0.028);
   mass_lowmass_e_mainpad->SetTopMargin(0.005);
   mass_lowmass_e_mainpad->SetBottomMargin(0.168);
   mass_lowmass_e_mainpad->SetFrameLineWidth(2);
   mass_lowmass_e_mainpad->SetFrameBorderMode(0);
   mass_lowmass_e_mainpad->SetFrameLineWidth(2);
   mass_lowmass_e_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_lowmass_e_stack = new THStack();
   mass_lowmass_e_stack->SetName("mass_lowmass_e_stack");
   mass_lowmass_e_stack->SetTitle("mass_lowmass_e");
   mass_lowmass_e_stack->SetMaximum(93.16515);
   Double_t xAxis49[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_stack_stack_5 = new TH1F("mass_lowmass_e_stack_stack_5","mass_lowmass_e",40, xAxis49);
   mass_lowmass_e_stack_stack_5->SetMinimum(0);
   mass_lowmass_e_stack_stack_5->SetMaximum(97.82341);
   mass_lowmass_e_stack_stack_5->SetDirectory(0);
   mass_lowmass_e_stack_stack_5->SetStats(0);
   mass_lowmass_e_stack_stack_5->SetLineWidth(2);
   mass_lowmass_e_stack_stack_5->SetMarkerStyle(20);
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_e_stack_stack_5->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_stack_5->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_e_stack_stack_5->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_stack_5->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_e_stack_stack_5->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_e_stack_stack_5->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_stack_5->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_stack_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_stack_stack_5->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack->SetHistogram(mass_lowmass_e_stack_stack_5);
   
   Double_t xAxis50[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_hc_02_stack_1 = new TH1F("mass_lowmass_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis50);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(5,4.858588);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(6,22.13357);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(7,44.20715);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(8,57.94316);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(9,65.50096);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(10,58.18309);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(11,46.00663);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(12,31.37088);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(13,20.09416);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(14,11.99651);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(15,5.458413);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(16,2.279337);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(17,0.959721);
   mass_lowmass_e_hc_02_stack_1->SetBinContent(19,0.05998256);
   mass_lowmass_e_hc_02_stack_1->SetBinError(5,0.5398431);
   mass_lowmass_e_hc_02_stack_1->SetBinError(6,1.152227);
   mass_lowmass_e_hc_02_stack_1->SetBinError(7,1.628391);
   mass_lowmass_e_hc_02_stack_1->SetBinError(8,1.86429);
   mass_lowmass_e_hc_02_stack_1->SetBinError(9,1.982149);
   mass_lowmass_e_hc_02_stack_1->SetBinError(10,1.868146);
   mass_lowmass_e_hc_02_stack_1->SetBinError(11,1.661203);
   mass_lowmass_e_hc_02_stack_1->SetBinError(12,1.371753);
   mass_lowmass_e_hc_02_stack_1->SetBinError(13,1.097861);
   mass_lowmass_e_hc_02_stack_1->SetBinError(14,0.8482815);
   mass_lowmass_e_hc_02_stack_1->SetBinError(15,0.5721972);
   mass_lowmass_e_hc_02_stack_1->SetBinError(16,0.3697573);
   mass_lowmass_e_hc_02_stack_1->SetBinError(17,0.2399303);
   mass_lowmass_e_hc_02_stack_1->SetBinError(19,0.05998256);
   mass_lowmass_e_hc_02_stack_1->SetEntries(6186);
   mass_lowmass_e_hc_02_stack_1->SetStats(0);
   mass_lowmass_e_hc_02_stack_1->SetOption("Hist");
   mass_lowmass_e_hc_02_stack_1->SetContour(20);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(0,0);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(1,3.275048);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(2,6.550096);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(3,9.825144);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(4,13.10019);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(5,16.37524);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(6,19.65029);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(7,22.92534);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(8,26.20038);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(9,29.47543);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(10,32.75048);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(11,36.02553);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(12,39.30058);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(13,42.57562);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(14,45.85067);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(15,49.12572);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(16,52.40077);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(17,55.67581);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(18,58.95086);
   mass_lowmass_e_hc_02_stack_1->SetContourLevel(19,62.22591);
   mass_lowmass_e_hc_02_stack_1->SetFillColor(2);
   mass_lowmass_e_hc_02_stack_1->SetFillStyle(3254);
   mass_lowmass_e_hc_02_stack_1->SetLineColor(2);
   mass_lowmass_e_hc_02_stack_1->SetLineWidth(2);
   mass_lowmass_e_hc_02_stack_1->SetMarkerStyle(20);
   mass_lowmass_e_hc_02_stack_1->SetMarkerSize(0);
   mass_lowmass_e_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack->Add(mass_lowmass_e_hc_02_stack_1,"Hist");
   Double_t xAxis51[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_hc_03_stack_2 = new TH1F("mass_lowmass_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis51);
   mass_lowmass_e_hc_03_stack_2->SetStats(0);
   mass_lowmass_e_hc_03_stack_2->SetOption("Hist");
   mass_lowmass_e_hc_03_stack_2->SetContour(20);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(0,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(1,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(2,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(3,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(4,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(5,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(6,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(7,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(8,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(9,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(10,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(11,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(12,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(13,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(14,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(15,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(16,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(17,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(18,0);
   mass_lowmass_e_hc_03_stack_2->SetContourLevel(19,0);
   mass_lowmass_e_hc_03_stack_2->SetFillColor(4);
   mass_lowmass_e_hc_03_stack_2->SetFillStyle(3245);
   mass_lowmass_e_hc_03_stack_2->SetLineColor(4);
   mass_lowmass_e_hc_03_stack_2->SetLineWidth(2);
   mass_lowmass_e_hc_03_stack_2->SetMarkerStyle(20);
   mass_lowmass_e_hc_03_stack_2->SetMarkerSize(0);
   mass_lowmass_e_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack->Add(mass_lowmass_e_hc_03_stack_2,"Hist");
   Double_t xAxis52[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_hc_04_stack_3 = new TH1F("mass_lowmass_e_hc_04_stack_3","QCD",40, xAxis52);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(5,11.28539);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(6,19.6789);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(7,14.7768);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(8,9.098845);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(9,5.783762);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(10,3.526684);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(11,1.375407);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(12,0.7758704);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(13,0.5995362);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(14,0.1763342);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(15,0.1763342);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(16,0.1410674);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(17,0.1058005);
   mass_lowmass_e_hc_04_stack_3->SetBinContent(19,0.03526684);
   mass_lowmass_e_hc_04_stack_3->SetBinError(5,0.6308724);
   mass_lowmass_e_hc_04_stack_3->SetBinError(6,0.8330741);
   mass_lowmass_e_hc_04_stack_3->SetBinError(7,0.7218942);
   mass_lowmass_e_hc_04_stack_3->SetBinError(8,0.5664693);
   mass_lowmass_e_hc_04_stack_3->SetBinError(9,0.4516359);
   mass_lowmass_e_hc_04_stack_3->SetBinError(10,0.3526684);
   mass_lowmass_e_hc_04_stack_3->SetBinError(11,0.2202413);
   mass_lowmass_e_hc_04_stack_3->SetBinError(12,0.1654161);
   mass_lowmass_e_hc_04_stack_3->SetBinError(13,0.1454089);
   mass_lowmass_e_hc_04_stack_3->SetBinError(14,0.07885905);
   mass_lowmass_e_hc_04_stack_3->SetBinError(15,0.07885905);
   mass_lowmass_e_hc_04_stack_3->SetBinError(16,0.07053368);
   mass_lowmass_e_hc_04_stack_3->SetBinError(17,0.06108396);
   mass_lowmass_e_hc_04_stack_3->SetBinError(19,0.03526684);
   mass_lowmass_e_hc_04_stack_3->SetEntries(1915);
   mass_lowmass_e_hc_04_stack_3->SetStats(0);
   mass_lowmass_e_hc_04_stack_3->SetOption("Hist");
   mass_lowmass_e_hc_04_stack_3->SetContour(20);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(0,0);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(1,0.9839448);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(2,1.96789);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(3,2.951834);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(4,3.935779);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(5,4.919724);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(6,5.903669);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(7,6.887614);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(8,7.871558);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(9,8.855503);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(10,9.839448);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(11,10.82339);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(12,11.80734);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(13,12.79128);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(14,13.77523);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(15,14.75917);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(16,15.74312);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(17,16.72706);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(18,17.71101);
   mass_lowmass_e_hc_04_stack_3->SetContourLevel(19,18.69495);
   mass_lowmass_e_hc_04_stack_3->SetFillColor(28);
   mass_lowmass_e_hc_04_stack_3->SetFillStyle(3205);
   mass_lowmass_e_hc_04_stack_3->SetLineColor(28);
   mass_lowmass_e_hc_04_stack_3->SetLineWidth(2);
   mass_lowmass_e_hc_04_stack_3->SetMarkerStyle(20);
   mass_lowmass_e_hc_04_stack_3->SetMarkerSize(0);
   mass_lowmass_e_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack->Add(mass_lowmass_e_hc_04_stack_3,"Hist");
   Double_t xAxis53[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_hc_05_stack_4 = new TH1F("mass_lowmass_e_hc_05_stack_4","#it{Vj}",40, xAxis53);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(5,0.7961399);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(6,0.6369119);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(7,1.114596);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(8,1.59228);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(9,1.751508);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(10,2.069964);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(11,1.273824);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(12,0.9553679);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(13,0.7961399);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(14,0.6369119);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(15,0.9553679);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(16,0.6369119);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(17,0.6369119);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(19,0.318456);
   mass_lowmass_e_hc_05_stack_4->SetBinContent(20,0.318456);
   mass_lowmass_e_hc_05_stack_4->SetBinError(5,0.3560446);
   mass_lowmass_e_hc_05_stack_4->SetBinError(6,0.318456);
   mass_lowmass_e_hc_05_stack_4->SetBinError(7,0.4212776);
   mass_lowmass_e_hc_05_stack_4->SetBinError(8,0.5035231);
   mass_lowmass_e_hc_05_stack_4->SetBinError(9,0.5280995);
   mass_lowmass_e_hc_05_stack_4->SetBinError(10,0.5741046);
   mass_lowmass_e_hc_05_stack_4->SetBinError(11,0.4503647);
   mass_lowmass_e_hc_05_stack_4->SetBinError(12,0.3900273);
   mass_lowmass_e_hc_05_stack_4->SetBinError(13,0.3560446);
   mass_lowmass_e_hc_05_stack_4->SetBinError(14,0.318456);
   mass_lowmass_e_hc_05_stack_4->SetBinError(15,0.3900273);
   mass_lowmass_e_hc_05_stack_4->SetBinError(16,0.318456);
   mass_lowmass_e_hc_05_stack_4->SetBinError(17,0.318456);
   mass_lowmass_e_hc_05_stack_4->SetBinError(19,0.2251824);
   mass_lowmass_e_hc_05_stack_4->SetBinError(20,0.2251824);
   mass_lowmass_e_hc_05_stack_4->SetEntries(91);
   mass_lowmass_e_hc_05_stack_4->SetStats(0);
   mass_lowmass_e_hc_05_stack_4->SetOption("Hist");
   mass_lowmass_e_hc_05_stack_4->SetContour(20);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(0,0);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(1,0.1034982);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(2,0.2069964);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(3,0.3104946);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(4,0.4139927);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(5,0.5174909);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(6,0.6209891);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(7,0.7244873);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(8,0.8279855);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(9,0.9314837);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(10,1.034982);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(11,1.13848);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(12,1.241978);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(13,1.345476);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(14,1.448975);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(15,1.552473);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(16,1.655971);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(17,1.759469);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(18,1.862967);
   mass_lowmass_e_hc_05_stack_4->SetContourLevel(19,1.966466);
   mass_lowmass_e_hc_05_stack_4->SetFillColor(6);
   mass_lowmass_e_hc_05_stack_4->SetFillStyle(3295);
   mass_lowmass_e_hc_05_stack_4->SetLineColor(6);
   mass_lowmass_e_hc_05_stack_4->SetLineWidth(2);
   mass_lowmass_e_hc_05_stack_4->SetMarkerStyle(20);
   mass_lowmass_e_hc_05_stack_4->SetMarkerSize(0);
   mass_lowmass_e_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack->Add(mass_lowmass_e_hc_05_stack_4,"Hist");
   Double_t xAxis54[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_hc_06_stack_5 = new TH1F("mass_lowmass_e_hc_06_stack_5","Other",40, xAxis54);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(5,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(6,0.4282614);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(7,0.5139137);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(8,0.4282614);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(9,0.4282614);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(10,0.4282614);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(11,0.5995659);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(12,0.4282614);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(13,0.4282614);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(14,0.3426091);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(15,0.2569568);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(16,0.3426091);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(17,0.2569568);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(19,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(20,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(21,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinContent(25,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinError(5,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinError(6,0.1915243);
   mass_lowmass_e_hc_06_stack_5->SetBinError(7,0.2098044);
   mass_lowmass_e_hc_06_stack_5->SetBinError(8,0.1915243);
   mass_lowmass_e_hc_06_stack_5->SetBinError(9,0.1915243);
   mass_lowmass_e_hc_06_stack_5->SetBinError(10,0.1915243);
   mass_lowmass_e_hc_06_stack_5->SetBinError(11,0.2266146);
   mass_lowmass_e_hc_06_stack_5->SetBinError(12,0.1915243);
   mass_lowmass_e_hc_06_stack_5->SetBinError(13,0.1915243);
   mass_lowmass_e_hc_06_stack_5->SetBinError(14,0.1713046);
   mass_lowmass_e_hc_06_stack_5->SetBinError(15,0.1483541);
   mass_lowmass_e_hc_06_stack_5->SetBinError(16,0.1713046);
   mass_lowmass_e_hc_06_stack_5->SetBinError(17,0.1483541);
   mass_lowmass_e_hc_06_stack_5->SetBinError(19,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinError(20,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinError(21,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetBinError(25,0.08565228);
   mass_lowmass_e_hc_06_stack_5->SetEntries(62);
   mass_lowmass_e_hc_06_stack_5->SetStats(0);
   mass_lowmass_e_hc_06_stack_5->SetOption("Hist");
   mass_lowmass_e_hc_06_stack_5->SetContour(20);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(0,0);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(1,0.0299783);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(2,0.05995659);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(3,0.08993489);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(4,0.1199132);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(5,0.1498915);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(6,0.1798698);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(7,0.2098481);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(8,0.2398264);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(9,0.2698047);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(10,0.299783);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(11,0.3297613);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(12,0.3597396);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(13,0.3897179);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(14,0.4196962);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(15,0.4496745);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(16,0.4796528);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(17,0.5096311);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(18,0.5396094);
   mass_lowmass_e_hc_06_stack_5->SetContourLevel(19,0.5695877);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_lowmass_e_hc_06_stack_5->SetFillColor(ci);
   mass_lowmass_e_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_lowmass_e_hc_06_stack_5->SetLineColor(ci);
   mass_lowmass_e_hc_06_stack_5->SetLineWidth(2);
   mass_lowmass_e_hc_06_stack_5->SetMarkerStyle(20);
   mass_lowmass_e_hc_06_stack_5->SetMarkerSize(0);
   mass_lowmass_e_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack->Add(mass_lowmass_e_hc_06_stack_5,"Hist");
   mass_lowmass_e_stack->Draw("");
   Double_t xAxis55[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_hc_01__9 = new TH1F("mass_lowmass_e_hc_01__9","Data",40, xAxis55);
   mass_lowmass_e_hc_01__9->SetBinContent(5,15);
   mass_lowmass_e_hc_01__9->SetBinContent(6,44);
   mass_lowmass_e_hc_01__9->SetBinContent(7,60);
   mass_lowmass_e_hc_01__9->SetBinContent(8,83);
   mass_lowmass_e_hc_01__9->SetBinContent(9,84);
   mass_lowmass_e_hc_01__9->SetBinContent(10,46);
   mass_lowmass_e_hc_01__9->SetBinContent(11,50);
   mass_lowmass_e_hc_01__9->SetBinContent(12,36);
   mass_lowmass_e_hc_01__9->SetBinContent(13,18);
   mass_lowmass_e_hc_01__9->SetBinContent(14,12);
   mass_lowmass_e_hc_01__9->SetBinContent(15,8);
   mass_lowmass_e_hc_01__9->SetBinContent(16,12);
   mass_lowmass_e_hc_01__9->SetBinContent(17,2);
   mass_lowmass_e_hc_01__9->SetBinContent(18,2);
   mass_lowmass_e_hc_01__9->SetBinError(5,3.872983);
   mass_lowmass_e_hc_01__9->SetBinError(6,6.63325);
   mass_lowmass_e_hc_01__9->SetBinError(7,7.745967);
   mass_lowmass_e_hc_01__9->SetBinError(8,9.110434);
   mass_lowmass_e_hc_01__9->SetBinError(9,9.165151);
   mass_lowmass_e_hc_01__9->SetBinError(10,6.78233);
   mass_lowmass_e_hc_01__9->SetBinError(11,7.071068);
   mass_lowmass_e_hc_01__9->SetBinError(12,6);
   mass_lowmass_e_hc_01__9->SetBinError(13,4.242641);
   mass_lowmass_e_hc_01__9->SetBinError(14,3.464102);
   mass_lowmass_e_hc_01__9->SetBinError(15,2.828427);
   mass_lowmass_e_hc_01__9->SetBinError(16,3.464102);
   mass_lowmass_e_hc_01__9->SetBinError(17,1.414214);
   mass_lowmass_e_hc_01__9->SetBinError(18,1.414214);
   mass_lowmass_e_hc_01__9->SetEntries(472);
   mass_lowmass_e_hc_01__9->SetStats(0);
   mass_lowmass_e_hc_01__9->SetOption("E1 sames");
   mass_lowmass_e_hc_01__9->SetContour(20);
   mass_lowmass_e_hc_01__9->SetContourLevel(0,0);
   mass_lowmass_e_hc_01__9->SetContourLevel(1,4.2);
   mass_lowmass_e_hc_01__9->SetContourLevel(2,8.4);
   mass_lowmass_e_hc_01__9->SetContourLevel(3,12.6);
   mass_lowmass_e_hc_01__9->SetContourLevel(4,16.8);
   mass_lowmass_e_hc_01__9->SetContourLevel(5,21);
   mass_lowmass_e_hc_01__9->SetContourLevel(6,25.2);
   mass_lowmass_e_hc_01__9->SetContourLevel(7,29.4);
   mass_lowmass_e_hc_01__9->SetContourLevel(8,33.6);
   mass_lowmass_e_hc_01__9->SetContourLevel(9,37.8);
   mass_lowmass_e_hc_01__9->SetContourLevel(10,42);
   mass_lowmass_e_hc_01__9->SetContourLevel(11,46.2);
   mass_lowmass_e_hc_01__9->SetContourLevel(12,50.4);
   mass_lowmass_e_hc_01__9->SetContourLevel(13,54.6);
   mass_lowmass_e_hc_01__9->SetContourLevel(14,58.8);
   mass_lowmass_e_hc_01__9->SetContourLevel(15,63);
   mass_lowmass_e_hc_01__9->SetContourLevel(16,67.2);
   mass_lowmass_e_hc_01__9->SetContourLevel(17,71.4);
   mass_lowmass_e_hc_01__9->SetContourLevel(18,75.6);
   mass_lowmass_e_hc_01__9->SetContourLevel(19,79.8);
   mass_lowmass_e_hc_01__9->SetLineWidth(2);
   mass_lowmass_e_hc_01__9->SetMarkerStyle(20);
   mass_lowmass_e_hc_01__9->SetMarkerSize(1.2);
   mass_lowmass_e_hc_01__9->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_hc_01__9->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_01__9->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_01__9->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_01__9->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_01__9->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_01__9->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_01__9->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_01__9->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_hc_01__9->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_01__9->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_01__9->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_e_hc_01__9->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_01__9->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_hc_01__9->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_hc_01__9->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_hc_01__9->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_hc_01__9->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_hc_01__9->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_e_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis56[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_stack_copy = new TH1F("mass_lowmass_e_stack_copy","mass_lowmass_e",40, xAxis56);
   mass_lowmass_e_stack_copy->SetMinimum(0);
   mass_lowmass_e_stack_copy->SetMaximum(97.82341);
   mass_lowmass_e_stack_copy->SetDirectory(0);
   mass_lowmass_e_stack_copy->SetStats(0);
   mass_lowmass_e_stack_copy->SetLineWidth(2);
   mass_lowmass_e_stack_copy->SetMarkerStyle(20);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->Draw("sameaxis");
   Double_t xAxis57[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__10 = new TH1F("h_sig__10","Data",40, xAxis57);
   h_sig__10->SetBinContent(5,0.3050391);
   h_sig__10->SetBinContent(6,3.423216);
   h_sig__10->SetBinContent(7,5.490704);
   h_sig__10->SetBinContent(8,5.55849);
   h_sig__10->SetBinContent(9,4.473907);
   h_sig__10->SetBinContent(10,1.965807);
   h_sig__10->SetBinContent(11,0.5083985);
   h_sig__10->SetEntries(641);
   h_sig__10->SetStats(0);
   h_sig__10->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__10->SetLineColor(ci);
   h_sig__10->SetLineWidth(4);
   h_sig__10->SetMarkerStyle(20);
   h_sig__10->SetMarkerSize(0);
   h_sig__10->GetXaxis()->SetNdivisions(505);
   h_sig__10->GetXaxis()->SetLabelFont(132);
   h_sig__10->GetXaxis()->SetLabelOffset(0.01);
   h_sig__10->GetXaxis()->SetLabelSize(0.06);
   h_sig__10->GetXaxis()->SetTitleSize(0.072);
   h_sig__10->GetXaxis()->SetTitleOffset(0.95);
   h_sig__10->GetXaxis()->SetTitleFont(132);
   h_sig__10->GetYaxis()->SetLabelFont(132);
   h_sig__10->GetYaxis()->SetLabelOffset(0.01);
   h_sig__10->GetYaxis()->SetLabelSize(0.06);
   h_sig__10->GetYaxis()->SetTitleSize(0.072);
   h_sig__10->GetYaxis()->SetTitleOffset(0.95);
   h_sig__10->GetYaxis()->SetTitleFont(132);
   h_sig__10->GetZaxis()->SetLabelFont(132);
   h_sig__10->GetZaxis()->SetLabelSize(0.06);
   h_sig__10->GetZaxis()->SetTitleSize(0.072);
   h_sig__10->GetZaxis()->SetTitleOffset(1.2);
   h_sig__10->GetZaxis()->SetTitleFont(132);
   h_sig__10->Draw("h same");
   Double_t xAxis58[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_stack_copy = new TH1F("mass_lowmass_e_stack_copy","mass_lowmass_e",40, xAxis58);
   mass_lowmass_e_stack_copy->SetMinimum(0);
   mass_lowmass_e_stack_copy->SetMaximum(97.82341);
   mass_lowmass_e_stack_copy->SetDirectory(0);
   mass_lowmass_e_stack_copy->SetStats(0);
   mass_lowmass_e_stack_copy->SetLineWidth(2);
   mass_lowmass_e_stack_copy->SetMarkerStyle(20);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->Draw("sameaxis");
   Double_t xAxis59[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_stack_copy = new TH1F("mass_lowmass_e_stack_copy","mass_lowmass_e",40, xAxis59);
   mass_lowmass_e_stack_copy->SetMinimum(0);
   mass_lowmass_e_stack_copy->SetMaximum(97.82341);
   mass_lowmass_e_stack_copy->SetDirectory(0);
   mass_lowmass_e_stack_copy->SetStats(0);
   mass_lowmass_e_stack_copy->SetLineWidth(2);
   mass_lowmass_e_stack_copy->SetMarkerStyle(20);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->Draw("sameaxis");
   Double_t xAxis60[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_e_stack_copy = new TH1F("mass_lowmass_e_stack_copy","mass_lowmass_e",40, xAxis60);
   mass_lowmass_e_stack_copy->SetMinimum(0);
   mass_lowmass_e_stack_copy->SetMaximum(97.82341);
   mass_lowmass_e_stack_copy->SetDirectory(0);
   mass_lowmass_e_stack_copy->SetStats(0);
   mass_lowmass_e_stack_copy->SetLineWidth(2);
   mass_lowmass_e_stack_copy->SetMarkerStyle(20);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_e_stack_copy->Draw("sameaxis");
   mass_lowmass_e_mainpad->Modified();
   mass_lowmass_e_canvas->cd();
   mass_lowmass_e_canvas->Modified();
   mass_lowmass_e_canvas->cd();
   mass_lowmass_e_canvas->SetSelected(mass_lowmass_e_canvas);
}


==> figs/C/fig1b.C <==
void all_nominal_e()
{
//=========Macro generated from canvas: mass_nominal_e_canvas/mass_nominal_e
//=========  (Fri Jul  6 23:36:38 2018) by ROOT version 6.12/06
   TCanvas *mass_nominal_e_canvas = new TCanvas("mass_nominal_e_canvas", "mass_nominal_e",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_nominal_e_canvas->SetHighLightColor(2);
   mass_nominal_e_canvas->Range(0,0,1,1);
   mass_nominal_e_canvas->SetFillColor(0);
   mass_nominal_e_canvas->SetBorderMode(0);
   mass_nominal_e_canvas->SetBorderSize(2);
   mass_nominal_e_canvas->SetTickx(1);
   mass_nominal_e_canvas->SetTicky(1);
   mass_nominal_e_canvas->SetLeftMargin(0.14);
   mass_nominal_e_canvas->SetRightMargin(0.05);
   mass_nominal_e_canvas->SetTopMargin(0.05);
   mass_nominal_e_canvas->SetBottomMargin(0.16);
   mass_nominal_e_canvas->SetFrameLineWidth(2);
   mass_nominal_e_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_nominal_e_mainpad
   TPad *mass_nominal_e_mainpad = new TPad("mass_nominal_e_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_nominal_e_mainpad->Draw();
   mass_nominal_e_mainpad->cd();
   mass_nominal_e_mainpad->Range(-33.65385,-10.40663,206.7308,51.5376);
   mass_nominal_e_mainpad->SetFillColor(0);
   mass_nominal_e_mainpad->SetBorderMode(0);
   mass_nominal_e_mainpad->SetBorderSize(2);
   mass_nominal_e_mainpad->SetTickx(1);
   mass_nominal_e_mainpad->SetTicky(1);
   mass_nominal_e_mainpad->SetLeftMargin(0.14);
   mass_nominal_e_mainpad->SetRightMargin(0.028);
   mass_nominal_e_mainpad->SetTopMargin(0.005);
   mass_nominal_e_mainpad->SetBottomMargin(0.168);
   mass_nominal_e_mainpad->SetFrameLineWidth(2);
   mass_nominal_e_mainpad->SetFrameBorderMode(0);
   mass_nominal_e_mainpad->SetFrameLineWidth(2);
   mass_nominal_e_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_nominal_e_stack = new THStack();
   mass_nominal_e_stack->SetName("mass_nominal_e_stack");
   mass_nominal_e_stack->SetTitle("mass_nominal_e");
   mass_nominal_e_stack->SetMaximum(48.78846);
   Double_t xAxis1[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_stack_stack_1 = new TH1F("mass_nominal_e_stack_stack_1","mass_nominal_e",40, xAxis1);
   mass_nominal_e_stack_stack_1->SetMinimum(0);
   mass_nominal_e_stack_stack_1->SetMaximum(51.22788);
   mass_nominal_e_stack_stack_1->SetDirectory(0);
   mass_nominal_e_stack_stack_1->SetStats(0);
   mass_nominal_e_stack_stack_1->SetLineWidth(2);
   mass_nominal_e_stack_stack_1->SetMarkerStyle(20);
   mass_nominal_e_stack_stack_1->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_nominal_e_stack_stack_1->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_stack_stack_1->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_stack_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_stack_1->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_e_stack_stack_1->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_e_stack_stack_1->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_e_stack_stack_1->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_stack_stack_1->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_e_stack_stack_1->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_stack_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_stack_1->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_e_stack_stack_1->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_e_stack_stack_1->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_stack_stack_1->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_stack_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_stack_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_stack_stack_1->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack->SetHistogram(mass_nominal_e_stack_stack_1);
   
   Double_t xAxis2[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_hc_02_stack_1 = new TH1F("mass_nominal_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis2);
   mass_nominal_e_hc_02_stack_1->SetBinContent(6,5.730565);
   mass_nominal_e_hc_02_stack_1->SetBinContent(7,16.25736);
   mass_nominal_e_hc_02_stack_1->SetBinContent(8,21.73877);
   mass_nominal_e_hc_02_stack_1->SetBinContent(9,25.91212);
   mass_nominal_e_hc_02_stack_1->SetBinContent(10,28.59054);
   mass_nominal_e_hc_02_stack_1->SetBinContent(11,30.4592);
   mass_nominal_e_hc_02_stack_1->SetBinContent(12,26.78416);
   mass_nominal_e_hc_02_stack_1->SetBinContent(13,20.43071);
   mass_nominal_e_hc_02_stack_1->SetBinContent(14,13.20522);
   mass_nominal_e_hc_02_stack_1->SetBinContent(15,6.664896);
   mass_nominal_e_hc_02_stack_1->SetBinContent(16,2.927571);
   mass_nominal_e_hc_02_stack_1->SetBinContent(17,1.245775);
   mass_nominal_e_hc_02_stack_1->SetBinContent(19,0.06228875);
   mass_nominal_e_hc_02_stack_1->SetBinError(6,0.5974527);
   mass_nominal_e_hc_02_stack_1->SetBinError(7,1.006306);
   mass_nominal_e_hc_02_stack_1->SetBinError(8,1.16365);
   mass_nominal_e_hc_02_stack_1->SetBinError(9,1.270446);
   mass_nominal_e_hc_02_stack_1->SetBinError(10,1.334492);
   mass_nominal_e_hc_02_stack_1->SetBinError(11,1.377413);
   mass_nominal_e_hc_02_stack_1->SetBinError(12,1.291647);
   mass_nominal_e_hc_02_stack_1->SetBinError(13,1.128097);
   mass_nominal_e_hc_02_stack_1->SetBinError(14,0.9069379);
   mass_nominal_e_hc_02_stack_1->SetBinError(15,0.6443199);
   mass_nominal_e_hc_02_stack_1->SetBinError(16,0.4270302);
   mass_nominal_e_hc_02_stack_1->SetBinError(17,0.2785638);
   mass_nominal_e_hc_02_stack_1->SetBinError(19,0.06228875);
   mass_nominal_e_hc_02_stack_1->SetEntries(3211);
   mass_nominal_e_hc_02_stack_1->SetStats(0);
   mass_nominal_e_hc_02_stack_1->SetOption("Hist");
   mass_nominal_e_hc_02_stack_1->SetContour(20);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(0,0);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(1,1.52296);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(2,3.04592);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(3,4.56888);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(4,6.09184);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(5,7.6148);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(6,9.13776);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(7,10.66072);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(8,12.18368);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(9,13.70664);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(10,15.2296);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(11,16.75256);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(12,18.27552);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(13,19.79848);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(14,21.32144);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(15,22.8444);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(16,24.36736);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(17,25.89032);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(18,27.41328);
   mass_nominal_e_hc_02_stack_1->SetContourLevel(19,28.93624);
   mass_nominal_e_hc_02_stack_1->SetFillColor(2);
   mass_nominal_e_hc_02_stack_1->SetFillStyle(3254);
   mass_nominal_e_hc_02_stack_1->SetLineColor(2);
   mass_nominal_e_hc_02_stack_1->SetLineWidth(2);
   mass_nominal_e_hc_02_stack_1->SetMarkerStyle(20);
   mass_nominal_e_hc_02_stack_1->SetMarkerSize(0);
   mass_nominal_e_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack->Add(mass_nominal_e_hc_02_stack_1,"Hist");
   Double_t xAxis3[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_hc_03_stack_2 = new TH1F("mass_nominal_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis3);
   mass_nominal_e_hc_03_stack_2->SetStats(0);
   mass_nominal_e_hc_03_stack_2->SetOption("Hist");
   mass_nominal_e_hc_03_stack_2->SetContour(20);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(0,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(1,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(2,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(3,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(4,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(5,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(6,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(7,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(8,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(9,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(10,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(11,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(12,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(13,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(14,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(15,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(16,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(17,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(18,0);
   mass_nominal_e_hc_03_stack_2->SetContourLevel(19,0);
   mass_nominal_e_hc_03_stack_2->SetFillColor(4);
   mass_nominal_e_hc_03_stack_2->SetFillStyle(3245);
   mass_nominal_e_hc_03_stack_2->SetLineColor(4);
   mass_nominal_e_hc_03_stack_2->SetLineWidth(2);
   mass_nominal_e_hc_03_stack_2->SetMarkerStyle(20);
   mass_nominal_e_hc_03_stack_2->SetMarkerSize(0);
   mass_nominal_e_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack->Add(mass_nominal_e_hc_03_stack_2,"Hist");
   Double_t xAxis4[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_hc_04_stack_3 = new TH1F("mass_nominal_e_hc_04_stack_3","QCD",40, xAxis4);
   mass_nominal_e_hc_04_stack_3->SetBinContent(5,0.0234967);
   mass_nominal_e_hc_04_stack_3->SetBinContent(6,1.879736);
   mass_nominal_e_hc_04_stack_3->SetBinContent(7,2.49065);
   mass_nominal_e_hc_04_stack_3->SetBinContent(8,1.997219);
   mass_nominal_e_hc_04_stack_3->SetBinContent(9,1.151338);
   mass_nominal_e_hc_04_stack_3->SetBinContent(10,0.8223844);
   mass_nominal_e_hc_04_stack_3->SetBinContent(11,0.469934);
   mass_nominal_e_hc_04_stack_3->SetBinContent(12,0.3289538);
   mass_nominal_e_hc_04_stack_3->SetBinContent(13,0.3524505);
   mass_nominal_e_hc_04_stack_3->SetBinContent(14,0.1174835);
   mass_nominal_e_hc_04_stack_3->SetBinContent(15,0.09398679);
   mass_nominal_e_hc_04_stack_3->SetBinContent(16,0.09398679);
   mass_nominal_e_hc_04_stack_3->SetBinContent(17,0.07049009);
   mass_nominal_e_hc_04_stack_3->SetBinContent(19,0.0234967);
   mass_nominal_e_hc_04_stack_3->SetBinContent(21,0.0469934);
   mass_nominal_e_hc_04_stack_3->SetBinError(5,0.0234967);
   mass_nominal_e_hc_04_stack_3->SetBinError(6,0.2101609);
   mass_nominal_e_hc_04_stack_3->SetBinError(7,0.2419133);
   mass_nominal_e_hc_04_stack_3->SetBinError(8,0.2166289);
   mass_nominal_e_hc_04_stack_3->SetBinError(9,0.1644769);
   mass_nominal_e_hc_04_stack_3->SetBinError(10,0.1390083);
   mass_nominal_e_hc_04_stack_3->SetBinError(11,0.1050804);
   mass_nominal_e_hc_04_stack_3->SetBinError(12,0.08791659);
   mass_nominal_e_hc_04_stack_3->SetBinError(13,0.09100232);
   mass_nominal_e_hc_04_stack_3->SetBinError(14,0.05254021);
   mass_nominal_e_hc_04_stack_3->SetBinError(15,0.0469934);
   mass_nominal_e_hc_04_stack_3->SetBinError(16,0.0469934);
   mass_nominal_e_hc_04_stack_3->SetBinError(17,0.04069747);
   mass_nominal_e_hc_04_stack_3->SetBinError(19,0.0234967);
   mass_nominal_e_hc_04_stack_3->SetBinError(21,0.03322935);
   mass_nominal_e_hc_04_stack_3->SetEntries(424);
   mass_nominal_e_hc_04_stack_3->SetStats(0);
   mass_nominal_e_hc_04_stack_3->SetOption("Hist");
   mass_nominal_e_hc_04_stack_3->SetContour(20);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(0,0);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(1,0.1245325);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(2,0.249065);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(3,0.3735975);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(4,0.49813);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(5,0.6226625);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(6,0.747195);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(7,0.8717275);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(8,0.99626);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(9,1.120792);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(10,1.245325);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(11,1.369857);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(12,1.49439);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(13,1.618922);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(14,1.743455);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(15,1.867987);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(16,1.99252);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(17,2.117052);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(18,2.241585);
   mass_nominal_e_hc_04_stack_3->SetContourLevel(19,2.366117);
   mass_nominal_e_hc_04_stack_3->SetFillColor(28);
   mass_nominal_e_hc_04_stack_3->SetFillStyle(3205);
   mass_nominal_e_hc_04_stack_3->SetLineColor(28);
   mass_nominal_e_hc_04_stack_3->SetLineWidth(2);
   mass_nominal_e_hc_04_stack_3->SetMarkerStyle(20);
   mass_nominal_e_hc_04_stack_3->SetMarkerSize(0);
   mass_nominal_e_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack->Add(mass_nominal_e_hc_04_stack_3,"Hist");
   Double_t xAxis5[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_hc_05_stack_4 = new TH1F("mass_nominal_e_hc_05_stack_4","#it{Vj}",40, xAxis5);
   mass_nominal_e_hc_05_stack_4->SetBinContent(5,0.2556454);
   mass_nominal_e_hc_05_stack_4->SetBinContent(6,3.579036);
   mass_nominal_e_hc_05_stack_4->SetBinContent(7,9.203235);
   mass_nominal_e_hc_05_stack_4->SetBinContent(8,7.413716);
   mass_nominal_e_hc_05_stack_4->SetBinContent(9,7.669362);
   mass_nominal_e_hc_05_stack_4->SetBinContent(10,4.601617);
   mass_nominal_e_hc_05_stack_4->SetBinContent(11,3.32339);
   mass_nominal_e_hc_05_stack_4->SetBinContent(12,2.300809);
   mass_nominal_e_hc_05_stack_4->SetBinContent(13,1.533872);
   mass_nominal_e_hc_05_stack_4->SetBinContent(14,1.278227);
   mass_nominal_e_hc_05_stack_4->SetBinContent(15,2.556454);
   mass_nominal_e_hc_05_stack_4->SetBinContent(16,1.533872);
   mass_nominal_e_hc_05_stack_4->SetBinContent(17,1.278227);
   mass_nominal_e_hc_05_stack_4->SetBinContent(18,0.5112908);
   mass_nominal_e_hc_05_stack_4->SetBinContent(19,0.5112908);
   mass_nominal_e_hc_05_stack_4->SetBinContent(20,0.5112908);
   mass_nominal_e_hc_05_stack_4->SetBinContent(23,0.2556454);
   mass_nominal_e_hc_05_stack_4->SetBinError(5,0.2556454);
   mass_nominal_e_hc_05_stack_4->SetBinError(6,0.9565375);
   mass_nominal_e_hc_05_stack_4->SetBinError(7,1.533872);
   mass_nominal_e_hc_05_stack_4->SetBinError(8,1.376693);
   mass_nominal_e_hc_05_stack_4->SetBinError(9,1.400228);
   mass_nominal_e_hc_05_stack_4->SetBinError(10,1.084612);
   mass_nominal_e_hc_05_stack_4->SetBinError(11,0.9217426);
   mass_nominal_e_hc_05_stack_4->SetBinError(12,0.7669362);
   mass_nominal_e_hc_05_stack_4->SetBinError(13,0.6262008);
   mass_nominal_e_hc_05_stack_4->SetBinError(14,0.5716405);
   mass_nominal_e_hc_05_stack_4->SetBinError(15,0.8084217);
   mass_nominal_e_hc_05_stack_4->SetBinError(16,0.6262008);
   mass_nominal_e_hc_05_stack_4->SetBinError(17,0.5716405);
   mass_nominal_e_hc_05_stack_4->SetBinError(18,0.3615372);
   mass_nominal_e_hc_05_stack_4->SetBinError(19,0.3615372);
   mass_nominal_e_hc_05_stack_4->SetBinError(20,0.3615372);
   mass_nominal_e_hc_05_stack_4->SetBinError(23,0.2556454);
   mass_nominal_e_hc_05_stack_4->SetEntries(189);
   mass_nominal_e_hc_05_stack_4->SetStats(0);
   mass_nominal_e_hc_05_stack_4->SetOption("Hist");
   mass_nominal_e_hc_05_stack_4->SetContour(20);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(0,0);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(1,0.4601617);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(2,0.9203234);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(3,1.380485);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(4,1.840647);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(5,2.300809);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(6,2.76097);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(7,3.221132);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(8,3.681294);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(9,4.141455);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(10,4.601617);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(11,5.061779);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(12,5.521941);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(13,5.982102);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(14,6.442264);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(15,6.902426);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(16,7.362587);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(17,7.822749);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(18,8.282911);
   mass_nominal_e_hc_05_stack_4->SetContourLevel(19,8.743073);
   mass_nominal_e_hc_05_stack_4->SetFillColor(6);
   mass_nominal_e_hc_05_stack_4->SetFillStyle(3295);
   mass_nominal_e_hc_05_stack_4->SetLineColor(6);
   mass_nominal_e_hc_05_stack_4->SetLineWidth(2);
   mass_nominal_e_hc_05_stack_4->SetMarkerStyle(20);
   mass_nominal_e_hc_05_stack_4->SetMarkerSize(0);
   mass_nominal_e_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack->Add(mass_nominal_e_hc_05_stack_4,"Hist");
   Double_t xAxis6[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_hc_06_stack_5 = new TH1F("mass_nominal_e_hc_06_stack_5","Other",40, xAxis6);
   mass_nominal_e_hc_06_stack_5->SetBinContent(6,0.207354);
   mass_nominal_e_hc_06_stack_5->SetBinContent(7,0.4147081);
   mass_nominal_e_hc_06_stack_5->SetBinContent(8,0.7879453);
   mass_nominal_e_hc_06_stack_5->SetBinContent(9,0.4561789);
   mass_nominal_e_hc_06_stack_5->SetBinContent(10,0.4976497);
   mass_nominal_e_hc_06_stack_5->SetBinContent(11,0.7464746);
   mass_nominal_e_hc_06_stack_5->SetBinContent(12,0.4561789);
   mass_nominal_e_hc_06_stack_5->SetBinContent(13,0.4561789);
   mass_nominal_e_hc_06_stack_5->SetBinContent(14,0.4561789);
   mass_nominal_e_hc_06_stack_5->SetBinContent(15,0.3317665);
   mass_nominal_e_hc_06_stack_5->SetBinContent(16,0.4561789);
   mass_nominal_e_hc_06_stack_5->SetBinContent(17,0.2488248);
   mass_nominal_e_hc_06_stack_5->SetBinContent(18,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetBinContent(19,0.1244124);
   mass_nominal_e_hc_06_stack_5->SetBinContent(20,0.1658832);
   mass_nominal_e_hc_06_stack_5->SetBinContent(21,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetBinContent(24,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetBinContent(25,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetBinError(6,0.09273155);
   mass_nominal_e_hc_06_stack_5->SetBinError(7,0.1311422);
   mass_nominal_e_hc_06_stack_5->SetBinError(8,0.1807671);
   mass_nominal_e_hc_06_stack_5->SetBinError(9,0.1375431);
   mass_nominal_e_hc_06_stack_5->SetBinError(10,0.1436591);
   mass_nominal_e_hc_06_stack_5->SetBinError(11,0.1759457);
   mass_nominal_e_hc_06_stack_5->SetBinError(12,0.1375431);
   mass_nominal_e_hc_06_stack_5->SetBinError(13,0.1375431);
   mass_nominal_e_hc_06_stack_5->SetBinError(14,0.1375431);
   mass_nominal_e_hc_06_stack_5->SetBinError(15,0.1172972);
   mass_nominal_e_hc_06_stack_5->SetBinError(16,0.1375431);
   mass_nominal_e_hc_06_stack_5->SetBinError(17,0.1015823);
   mass_nominal_e_hc_06_stack_5->SetBinError(18,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetBinError(19,0.07182955);
   mass_nominal_e_hc_06_stack_5->SetBinError(20,0.08294162);
   mass_nominal_e_hc_06_stack_5->SetBinError(21,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetBinError(24,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetBinError(25,0.04147081);
   mass_nominal_e_hc_06_stack_5->SetEntries(144);
   mass_nominal_e_hc_06_stack_5->SetStats(0);
   mass_nominal_e_hc_06_stack_5->SetOption("Hist");
   mass_nominal_e_hc_06_stack_5->SetContour(20);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(0,0);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(1,0.03939727);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(2,0.07879454);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(3,0.1181918);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(4,0.1575891);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(5,0.1969863);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(6,0.2363836);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(7,0.2757809);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(8,0.3151781);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(9,0.3545754);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(10,0.3939727);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(11,0.4333699);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(12,0.4727672);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(13,0.5121645);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(14,0.5515618);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(15,0.590959);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(16,0.6303563);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(17,0.6697536);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(18,0.7091508);
   mass_nominal_e_hc_06_stack_5->SetContourLevel(19,0.7485481);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_nominal_e_hc_06_stack_5->SetFillColor(ci);
   mass_nominal_e_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_nominal_e_hc_06_stack_5->SetLineColor(ci);
   mass_nominal_e_hc_06_stack_5->SetLineWidth(2);
   mass_nominal_e_hc_06_stack_5->SetMarkerStyle(20);
   mass_nominal_e_hc_06_stack_5->SetMarkerSize(0);
   mass_nominal_e_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack->Add(mass_nominal_e_hc_06_stack_5,"Hist");
   mass_nominal_e_stack->Draw("");
   Double_t xAxis7[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_hc_01__1 = new TH1F("mass_nominal_e_hc_01__1","Data",40, xAxis7);
   mass_nominal_e_hc_01__1->SetBinContent(6,13.08844);
   mass_nominal_e_hc_01__1->SetBinContent(7,36.2449);
   mass_nominal_e_hc_01__1->SetBinContent(8,39.2653);
   mass_nominal_e_hc_01__1->SetBinContent(9,42.28571);
   mass_nominal_e_hc_01__1->SetBinContent(10,32.21769);
   mass_nominal_e_hc_01__1->SetBinContent(11,32.21769);
   mass_nominal_e_hc_01__1->SetBinContent(12,33.22449);
   mass_nominal_e_hc_01__1->SetBinContent(13,22.14966);
   mass_nominal_e_hc_01__1->SetBinContent(14,12.08163);
   mass_nominal_e_hc_01__1->SetBinContent(15,9.061225);
   mass_nominal_e_hc_01__1->SetBinContent(16,14.09524);
   mass_nominal_e_hc_01__1->SetBinContent(17,3.020408);
   mass_nominal_e_hc_01__1->SetBinContent(18,2.013605);
   mass_nominal_e_hc_01__1->SetBinContent(21,3.020408);
   mass_nominal_e_hc_01__1->SetBinContent(22,1.006803);
   mass_nominal_e_hc_01__1->SetBinContent(25,1.006803);
   mass_nominal_e_hc_01__1->SetBinError(6,3.630079);
   mass_nominal_e_hc_01__1->SetBinError(7,6.040816);
   mass_nominal_e_hc_01__1->SetBinError(8,6.287481);
   mass_nominal_e_hc_01__1->SetBinError(9,6.524827);
   mass_nominal_e_hc_01__1->SetBinError(10,5.695336);
   mass_nominal_e_hc_01__1->SetBinError(11,5.695336);
   mass_nominal_e_hc_01__1->SetBinError(12,5.783641);
   mass_nominal_e_hc_01__1->SetBinError(13,4.722323);
   mass_nominal_e_hc_01__1->SetBinError(14,3.487667);
   mass_nominal_e_hc_01__1->SetBinError(15,3.020408);
   mass_nominal_e_hc_01__1->SetBinError(16,3.767111);
   mass_nominal_e_hc_01__1->SetBinError(17,1.743833);
   mass_nominal_e_hc_01__1->SetBinError(18,1.423834);
   mass_nominal_e_hc_01__1->SetBinError(21,1.743833);
   mass_nominal_e_hc_01__1->SetBinError(22,1.006803);
   mass_nominal_e_hc_01__1->SetBinError(25,1.006803);
   mass_nominal_e_hc_01__1->SetEntries(294);
   mass_nominal_e_hc_01__1->SetStats(0);
   mass_nominal_e_hc_01__1->SetOption("E1 sames");
   mass_nominal_e_hc_01__1->SetContour(20);
   mass_nominal_e_hc_01__1->SetContourLevel(0,0);
   mass_nominal_e_hc_01__1->SetContourLevel(1,2.114286);
   mass_nominal_e_hc_01__1->SetContourLevel(2,4.228571);
   mass_nominal_e_hc_01__1->SetContourLevel(3,6.342857);
   mass_nominal_e_hc_01__1->SetContourLevel(4,8.457143);
   mass_nominal_e_hc_01__1->SetContourLevel(5,10.57143);
   mass_nominal_e_hc_01__1->SetContourLevel(6,12.68571);
   mass_nominal_e_hc_01__1->SetContourLevel(7,14.8);
   mass_nominal_e_hc_01__1->SetContourLevel(8,16.91429);
   mass_nominal_e_hc_01__1->SetContourLevel(9,19.02857);
   mass_nominal_e_hc_01__1->SetContourLevel(10,21.14286);
   mass_nominal_e_hc_01__1->SetContourLevel(11,23.25714);
   mass_nominal_e_hc_01__1->SetContourLevel(12,25.37143);
   mass_nominal_e_hc_01__1->SetContourLevel(13,27.48571);
   mass_nominal_e_hc_01__1->SetContourLevel(14,29.6);
   mass_nominal_e_hc_01__1->SetContourLevel(15,31.71429);
   mass_nominal_e_hc_01__1->SetContourLevel(16,33.82857);
   mass_nominal_e_hc_01__1->SetContourLevel(17,35.94286);
   mass_nominal_e_hc_01__1->SetContourLevel(18,38.05714);
   mass_nominal_e_hc_01__1->SetContourLevel(19,40.17143);
   mass_nominal_e_hc_01__1->SetLineWidth(2);
   mass_nominal_e_hc_01__1->SetMarkerStyle(20);
   mass_nominal_e_hc_01__1->SetMarkerSize(1.2);
   mass_nominal_e_hc_01__1->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_hc_01__1->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_hc_01__1->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_01__1->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_01__1->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_01__1->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_01__1->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_hc_01__1->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_hc_01__1->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_hc_01__1->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_01__1->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_01__1->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_e_hc_01__1->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_hc_01__1->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_hc_01__1->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_hc_01__1->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_hc_01__1->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_hc_01__1->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_hc_01__1->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_e_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis8[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_stack_copy = new TH1F("mass_nominal_e_stack_copy","mass_nominal_e",40, xAxis8);
   mass_nominal_e_stack_copy->SetMinimum(0);
   mass_nominal_e_stack_copy->SetMaximum(51.22788);
   mass_nominal_e_stack_copy->SetDirectory(0);
   mass_nominal_e_stack_copy->SetStats(0);
   mass_nominal_e_stack_copy->SetLineWidth(2);
   mass_nominal_e_stack_copy->SetMarkerStyle(20);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_nominal_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->Draw("sameaxis");
   Double_t xAxis9[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__2 = new TH1F("h_sig__2","Data",40, xAxis9);
   h_sig__2->SetBinContent(6,0.3167523);
   h_sig__2->SetBinContent(7,1.00027);
   h_sig__2->SetBinContent(8,1.750473);
   h_sig__2->SetBinContent(9,2.167253);
   h_sig__2->SetBinContent(10,2.433991);
   h_sig__2->SetBinContent(11,2.534018);
   h_sig__2->SetBinContent(12,2.367306);
   h_sig__2->SetBinContent(13,1.717131);
   h_sig__2->SetBinContent(14,1.41705);
   h_sig__2->SetBinContent(15,0.9002433);
   h_sig__2->SetBinContent(16,0.4667929);
   h_sig__2->SetBinContent(17,0.1333694);
   h_sig__2->SetEntries(1032);
   h_sig__2->SetStats(0);
   h_sig__2->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__2->SetLineColor(ci);
   h_sig__2->SetLineWidth(4);
   h_sig__2->SetMarkerStyle(20);
   h_sig__2->SetMarkerSize(0);
   h_sig__2->GetXaxis()->SetNdivisions(505);
   h_sig__2->GetXaxis()->SetLabelFont(132);
   h_sig__2->GetXaxis()->SetLabelOffset(0.01);
   h_sig__2->GetXaxis()->SetLabelSize(0.06);
   h_sig__2->GetXaxis()->SetTitleSize(0.072);
   h_sig__2->GetXaxis()->SetTitleOffset(0.95);
   h_sig__2->GetXaxis()->SetTitleFont(132);
   h_sig__2->GetYaxis()->SetLabelFont(132);
   h_sig__2->GetYaxis()->SetLabelOffset(0.01);
   h_sig__2->GetYaxis()->SetLabelSize(0.06);
   h_sig__2->GetYaxis()->SetTitleSize(0.072);
   h_sig__2->GetYaxis()->SetTitleOffset(0.95);
   h_sig__2->GetYaxis()->SetTitleFont(132);
   h_sig__2->GetZaxis()->SetLabelFont(132);
   h_sig__2->GetZaxis()->SetLabelSize(0.06);
   h_sig__2->GetZaxis()->SetTitleSize(0.072);
   h_sig__2->GetZaxis()->SetTitleOffset(1.2);
   h_sig__2->GetZaxis()->SetTitleFont(132);
   h_sig__2->Draw("h same");
   Double_t xAxis10[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_stack_copy = new TH1F("mass_nominal_e_stack_copy","mass_nominal_e",40, xAxis10);
   mass_nominal_e_stack_copy->SetMinimum(0);
   mass_nominal_e_stack_copy->SetMaximum(51.22788);
   mass_nominal_e_stack_copy->SetDirectory(0);
   mass_nominal_e_stack_copy->SetStats(0);
   mass_nominal_e_stack_copy->SetLineWidth(2);
   mass_nominal_e_stack_copy->SetMarkerStyle(20);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_nominal_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->Draw("sameaxis");
   Double_t xAxis11[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_stack_copy = new TH1F("mass_nominal_e_stack_copy","mass_nominal_e",40, xAxis11);
   mass_nominal_e_stack_copy->SetMinimum(0);
   mass_nominal_e_stack_copy->SetMaximum(51.22788);
   mass_nominal_e_stack_copy->SetDirectory(0);
   mass_nominal_e_stack_copy->SetStats(0);
   mass_nominal_e_stack_copy->SetLineWidth(2);
   mass_nominal_e_stack_copy->SetMarkerStyle(20);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_nominal_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->Draw("sameaxis");
   Double_t xAxis12[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_e_stack_copy = new TH1F("mass_nominal_e_stack_copy","mass_nominal_e",40, xAxis12);
   mass_nominal_e_stack_copy->SetMinimum(0);
   mass_nominal_e_stack_copy->SetMaximum(51.22788);
   mass_nominal_e_stack_copy->SetDirectory(0);
   mass_nominal_e_stack_copy->SetStats(0);
   mass_nominal_e_stack_copy->SetLineWidth(2);
   mass_nominal_e_stack_copy->SetMarkerStyle(20);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_nominal_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_e_stack_copy->Draw("sameaxis");
   mass_nominal_e_mainpad->Modified();
   mass_nominal_e_canvas->cd();
   mass_nominal_e_canvas->Modified();
   mass_nominal_e_canvas->cd();
   mass_nominal_e_canvas->SetSelected(mass_nominal_e_canvas);
}


==> figs/C/fig1c.C <==
void all_tight_e()
{
//=========Macro generated from canvas: mass_tight_e_canvas/mass_tight_e
//=========  (Fri Jul  6 23:36:46 2018) by ROOT version 6.12/06
   TCanvas *mass_tight_e_canvas = new TCanvas("mass_tight_e_canvas", "mass_tight_e",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_tight_e_canvas->SetHighLightColor(2);
   mass_tight_e_canvas->Range(0,0,1,1);
   mass_tight_e_canvas->SetFillColor(0);
   mass_tight_e_canvas->SetBorderMode(0);
   mass_tight_e_canvas->SetBorderSize(2);
   mass_tight_e_canvas->SetTickx(1);
   mass_tight_e_canvas->SetTicky(1);
   mass_tight_e_canvas->SetLeftMargin(0.14);
   mass_tight_e_canvas->SetRightMargin(0.05);
   mass_tight_e_canvas->SetTopMargin(0.05);
   mass_tight_e_canvas->SetBottomMargin(0.16);
   mass_tight_e_canvas->SetFrameLineWidth(2);
   mass_tight_e_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_tight_e_mainpad
   TPad *mass_tight_e_mainpad = new TPad("mass_tight_e_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_tight_e_mainpad->Draw();
   mass_tight_e_mainpad->cd();
   mass_tight_e_mainpad->Range(-33.65385,-2.469896,206.7308,12.23187);
   mass_tight_e_mainpad->SetFillColor(0);
   mass_tight_e_mainpad->SetBorderMode(0);
   mass_tight_e_mainpad->SetBorderSize(2);
   mass_tight_e_mainpad->SetTickx(1);
   mass_tight_e_mainpad->SetTicky(1);
   mass_tight_e_mainpad->SetLeftMargin(0.14);
   mass_tight_e_mainpad->SetRightMargin(0.028);
   mass_tight_e_mainpad->SetTopMargin(0.005);
   mass_tight_e_mainpad->SetBottomMargin(0.168);
   mass_tight_e_mainpad->SetFrameLineWidth(2);
   mass_tight_e_mainpad->SetFrameBorderMode(0);
   mass_tight_e_mainpad->SetFrameLineWidth(2);
   mass_tight_e_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_tight_e_stack = new THStack();
   mass_tight_e_stack->SetName("mass_tight_e_stack");
   mass_tight_e_stack->SetTitle("mass_tight_e");
   mass_tight_e_stack->SetMaximum(11.57939);
   Double_t xAxis193[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_stack_stack_17 = new TH1F("mass_tight_e_stack_stack_17","mass_tight_e",40, xAxis193);
   mass_tight_e_stack_stack_17->SetMinimum(0);
   mass_tight_e_stack_stack_17->SetMaximum(12.15836);
   mass_tight_e_stack_stack_17->SetDirectory(0);
   mass_tight_e_stack_stack_17->SetStats(0);
   mass_tight_e_stack_stack_17->SetLineWidth(2);
   mass_tight_e_stack_stack_17->SetMarkerStyle(20);
   mass_tight_e_stack_stack_17->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_tight_e_stack_stack_17->GetXaxis()->SetNdivisions(505);
   mass_tight_e_stack_stack_17->GetXaxis()->SetLabelFont(132);
   mass_tight_e_stack_stack_17->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_stack_17->GetXaxis()->SetLabelSize(0.066);
   mass_tight_e_stack_stack_17->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_e_stack_stack_17->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_e_stack_stack_17->GetXaxis()->SetTitleFont(132);
   mass_tight_e_stack_stack_17->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_e_stack_stack_17->GetYaxis()->SetLabelFont(132);
   mass_tight_e_stack_stack_17->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_stack_17->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_stack_17->GetYaxis()->SetTitleSize(0.09);
   mass_tight_e_stack_stack_17->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_e_stack_stack_17->GetYaxis()->SetTitleFont(132);
   mass_tight_e_stack_stack_17->GetZaxis()->SetLabelFont(132);
   mass_tight_e_stack_stack_17->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_stack_17->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_stack_stack_17->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_stack_stack_17->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack->SetHistogram(mass_tight_e_stack_stack_17);
   
   Double_t xAxis194[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_hc_02_stack_1 = new TH1F("mass_tight_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis194);
   mass_tight_e_hc_02_stack_1->SetBinContent(12,1.055972);
   mass_tight_e_hc_02_stack_1->SetBinContent(13,2.790782);
   mass_tight_e_hc_02_stack_1->SetBinContent(14,3.92218);
   mass_tight_e_hc_02_stack_1->SetBinContent(15,3.318768);
   mass_tight_e_hc_02_stack_1->SetBinContent(16,1.73481);
   mass_tight_e_hc_02_stack_1->SetBinContent(17,0.829692);
   mass_tight_e_hc_02_stack_1->SetBinContent(19,0.07542654);
   mass_tight_e_hc_02_stack_1->SetBinError(12,0.2822203);
   mass_tight_e_hc_02_stack_1->SetBinError(13,0.4588018);
   mass_tight_e_hc_02_stack_1->SetBinError(14,0.5439085);
   mass_tight_e_hc_02_stack_1->SetBinError(15,0.5003231);
   mass_tight_e_hc_02_stack_1->SetBinError(16,0.361733);
   mass_tight_e_hc_02_stack_1->SetBinError(17,0.2501615);
   mass_tight_e_hc_02_stack_1->SetBinError(19,0.07542654);
   mass_tight_e_hc_02_stack_1->SetEntries(182);
   mass_tight_e_hc_02_stack_1->SetStats(0);
   mass_tight_e_hc_02_stack_1->SetOption("Hist");
   mass_tight_e_hc_02_stack_1->SetContour(20);
   mass_tight_e_hc_02_stack_1->SetContourLevel(0,0);
   mass_tight_e_hc_02_stack_1->SetContourLevel(1,0.196109);
   mass_tight_e_hc_02_stack_1->SetContourLevel(2,0.392218);
   mass_tight_e_hc_02_stack_1->SetContourLevel(3,0.588327);
   mass_tight_e_hc_02_stack_1->SetContourLevel(4,0.7844361);
   mass_tight_e_hc_02_stack_1->SetContourLevel(5,0.9805451);
   mass_tight_e_hc_02_stack_1->SetContourLevel(6,1.176654);
   mass_tight_e_hc_02_stack_1->SetContourLevel(7,1.372763);
   mass_tight_e_hc_02_stack_1->SetContourLevel(8,1.568872);
   mass_tight_e_hc_02_stack_1->SetContourLevel(9,1.764981);
   mass_tight_e_hc_02_stack_1->SetContourLevel(10,1.96109);
   mass_tight_e_hc_02_stack_1->SetContourLevel(11,2.157199);
   mass_tight_e_hc_02_stack_1->SetContourLevel(12,2.353308);
   mass_tight_e_hc_02_stack_1->SetContourLevel(13,2.549417);
   mass_tight_e_hc_02_stack_1->SetContourLevel(14,2.745526);
   mass_tight_e_hc_02_stack_1->SetContourLevel(15,2.941635);
   mass_tight_e_hc_02_stack_1->SetContourLevel(16,3.137744);
   mass_tight_e_hc_02_stack_1->SetContourLevel(17,3.333853);
   mass_tight_e_hc_02_stack_1->SetContourLevel(18,3.529962);
   mass_tight_e_hc_02_stack_1->SetContourLevel(19,3.726071);
   mass_tight_e_hc_02_stack_1->SetFillColor(2);
   mass_tight_e_hc_02_stack_1->SetFillStyle(3254);
   mass_tight_e_hc_02_stack_1->SetLineColor(2);
   mass_tight_e_hc_02_stack_1->SetLineWidth(2);
   mass_tight_e_hc_02_stack_1->SetMarkerStyle(20);
   mass_tight_e_hc_02_stack_1->SetMarkerSize(0);
   mass_tight_e_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_tight_e_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_tight_e_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_tight_e_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_tight_e_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_tight_e_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_tight_e_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack->Add(mass_tight_e_hc_02_stack_1,"Hist");
   Double_t xAxis195[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_hc_03_stack_2 = new TH1F("mass_tight_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis195);
   mass_tight_e_hc_03_stack_2->SetStats(0);
   mass_tight_e_hc_03_stack_2->SetOption("Hist");
   mass_tight_e_hc_03_stack_2->SetContour(20);
   mass_tight_e_hc_03_stack_2->SetContourLevel(0,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(1,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(2,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(3,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(4,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(5,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(6,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(7,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(8,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(9,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(10,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(11,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(12,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(13,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(14,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(15,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(16,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(17,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(18,0);
   mass_tight_e_hc_03_stack_2->SetContourLevel(19,0);
   mass_tight_e_hc_03_stack_2->SetFillColor(4);
   mass_tight_e_hc_03_stack_2->SetFillStyle(3245);
   mass_tight_e_hc_03_stack_2->SetLineColor(4);
   mass_tight_e_hc_03_stack_2->SetLineWidth(2);
   mass_tight_e_hc_03_stack_2->SetMarkerStyle(20);
   mass_tight_e_hc_03_stack_2->SetMarkerSize(0);
   mass_tight_e_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_tight_e_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_tight_e_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_tight_e_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_tight_e_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_tight_e_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_tight_e_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack->Add(mass_tight_e_hc_03_stack_2,"Hist");
   Double_t xAxis196[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_hc_04_stack_3 = new TH1F("mass_tight_e_hc_04_stack_3","QCD",40, xAxis196);
   mass_tight_e_hc_04_stack_3->SetEntries(17);
   mass_tight_e_hc_04_stack_3->SetStats(0);
   mass_tight_e_hc_04_stack_3->SetOption("Hist");
   mass_tight_e_hc_04_stack_3->SetContour(20);
   mass_tight_e_hc_04_stack_3->SetContourLevel(0,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(1,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(2,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(3,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(4,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(5,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(6,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(7,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(8,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(9,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(10,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(11,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(12,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(13,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(14,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(15,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(16,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(17,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(18,0);
   mass_tight_e_hc_04_stack_3->SetContourLevel(19,0);
   mass_tight_e_hc_04_stack_3->SetFillColor(28);
   mass_tight_e_hc_04_stack_3->SetFillStyle(3205);
   mass_tight_e_hc_04_stack_3->SetLineColor(28);
   mass_tight_e_hc_04_stack_3->SetLineWidth(2);
   mass_tight_e_hc_04_stack_3->SetMarkerStyle(20);
   mass_tight_e_hc_04_stack_3->SetMarkerSize(0);
   mass_tight_e_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_tight_e_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_tight_e_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_tight_e_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_tight_e_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_tight_e_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_tight_e_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack->Add(mass_tight_e_hc_04_stack_3,"Hist");
   Double_t xAxis197[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_hc_05_stack_4 = new TH1F("mass_tight_e_hc_05_stack_4","#it{Vj}",40, xAxis197);
   mass_tight_e_hc_05_stack_4->SetBinContent(14,0.195358);
   mass_tight_e_hc_05_stack_4->SetBinContent(15,0.7814319);
   mass_tight_e_hc_05_stack_4->SetBinContent(16,0.7814319);
   mass_tight_e_hc_05_stack_4->SetBinContent(17,0.5860739);
   mass_tight_e_hc_05_stack_4->SetBinContent(18,0.195358);
   mass_tight_e_hc_05_stack_4->SetBinContent(19,0.3907159);
   mass_tight_e_hc_05_stack_4->SetBinContent(20,0.3907159);
   mass_tight_e_hc_05_stack_4->SetBinContent(23,0.195358);
   mass_tight_e_hc_05_stack_4->SetBinError(14,0.195358);
   mass_tight_e_hc_05_stack_4->SetBinError(15,0.3907159);
   mass_tight_e_hc_05_stack_4->SetBinError(16,0.3907159);
   mass_tight_e_hc_05_stack_4->SetBinError(17,0.3383699);
   mass_tight_e_hc_05_stack_4->SetBinError(18,0.195358);
   mass_tight_e_hc_05_stack_4->SetBinError(19,0.2762779);
   mass_tight_e_hc_05_stack_4->SetBinError(20,0.2762779);
   mass_tight_e_hc_05_stack_4->SetBinError(23,0.195358);
   mass_tight_e_hc_05_stack_4->SetEntries(18);
   mass_tight_e_hc_05_stack_4->SetStats(0);
   mass_tight_e_hc_05_stack_4->SetOption("Hist");
   mass_tight_e_hc_05_stack_4->SetContour(20);
   mass_tight_e_hc_05_stack_4->SetContourLevel(0,0);
   mass_tight_e_hc_05_stack_4->SetContourLevel(1,0.03907159);
   mass_tight_e_hc_05_stack_4->SetContourLevel(2,0.07814319);
   mass_tight_e_hc_05_stack_4->SetContourLevel(3,0.1172148);
   mass_tight_e_hc_05_stack_4->SetContourLevel(4,0.1562864);
   mass_tight_e_hc_05_stack_4->SetContourLevel(5,0.195358);
   mass_tight_e_hc_05_stack_4->SetContourLevel(6,0.2344296);
   mass_tight_e_hc_05_stack_4->SetContourLevel(7,0.2735011);
   mass_tight_e_hc_05_stack_4->SetContourLevel(8,0.3125727);
   mass_tight_e_hc_05_stack_4->SetContourLevel(9,0.3516443);
   mass_tight_e_hc_05_stack_4->SetContourLevel(10,0.3907159);
   mass_tight_e_hc_05_stack_4->SetContourLevel(11,0.4297875);
   mass_tight_e_hc_05_stack_4->SetContourLevel(12,0.4688591);
   mass_tight_e_hc_05_stack_4->SetContourLevel(13,0.5079307);
   mass_tight_e_hc_05_stack_4->SetContourLevel(14,0.5470023);
   mass_tight_e_hc_05_stack_4->SetContourLevel(15,0.5860739);
   mass_tight_e_hc_05_stack_4->SetContourLevel(16,0.6251455);
   mass_tight_e_hc_05_stack_4->SetContourLevel(17,0.6642171);
   mass_tight_e_hc_05_stack_4->SetContourLevel(18,0.7032887);
   mass_tight_e_hc_05_stack_4->SetContourLevel(19,0.7423603);
   mass_tight_e_hc_05_stack_4->SetFillColor(6);
   mass_tight_e_hc_05_stack_4->SetFillStyle(3295);
   mass_tight_e_hc_05_stack_4->SetLineColor(6);
   mass_tight_e_hc_05_stack_4->SetLineWidth(2);
   mass_tight_e_hc_05_stack_4->SetMarkerStyle(20);
   mass_tight_e_hc_05_stack_4->SetMarkerSize(0);
   mass_tight_e_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_tight_e_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_tight_e_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_tight_e_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_tight_e_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_tight_e_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_tight_e_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack->Add(mass_tight_e_hc_05_stack_4,"Hist");
   Double_t xAxis198[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_hc_06_stack_5 = new TH1F("mass_tight_e_hc_06_stack_5","Other",40, xAxis198);
   mass_tight_e_hc_06_stack_5->SetBinContent(13,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinContent(14,0.3137207);
   mass_tight_e_hc_06_stack_5->SetBinContent(15,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinContent(16,0.7843018);
   mass_tight_e_hc_06_stack_5->SetBinContent(17,0.3137207);
   mass_tight_e_hc_06_stack_5->SetBinContent(19,0.3137207);
   mass_tight_e_hc_06_stack_5->SetBinContent(20,0.4705811);
   mass_tight_e_hc_06_stack_5->SetBinContent(21,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinContent(24,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinContent(25,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinError(13,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinError(14,0.2218341);
   mass_tight_e_hc_06_stack_5->SetBinError(15,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinError(16,0.3507504);
   mass_tight_e_hc_06_stack_5->SetBinError(17,0.2218341);
   mass_tight_e_hc_06_stack_5->SetBinError(19,0.2218341);
   mass_tight_e_hc_06_stack_5->SetBinError(20,0.2716901);
   mass_tight_e_hc_06_stack_5->SetBinError(21,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinError(24,0.1568604);
   mass_tight_e_hc_06_stack_5->SetBinError(25,0.1568604);
   mass_tight_e_hc_06_stack_5->SetEntries(19);
   mass_tight_e_hc_06_stack_5->SetStats(0);
   mass_tight_e_hc_06_stack_5->SetOption("Hist");
   mass_tight_e_hc_06_stack_5->SetContour(20);
   mass_tight_e_hc_06_stack_5->SetContourLevel(0,0);
   mass_tight_e_hc_06_stack_5->SetContourLevel(1,0.03921509);
   mass_tight_e_hc_06_stack_5->SetContourLevel(2,0.07843018);
   mass_tight_e_hc_06_stack_5->SetContourLevel(3,0.1176453);
   mass_tight_e_hc_06_stack_5->SetContourLevel(4,0.1568604);
   mass_tight_e_hc_06_stack_5->SetContourLevel(5,0.1960755);
   mass_tight_e_hc_06_stack_5->SetContourLevel(6,0.2352906);
   mass_tight_e_hc_06_stack_5->SetContourLevel(7,0.2745056);
   mass_tight_e_hc_06_stack_5->SetContourLevel(8,0.3137207);
   mass_tight_e_hc_06_stack_5->SetContourLevel(9,0.3529358);
   mass_tight_e_hc_06_stack_5->SetContourLevel(10,0.3921509);
   mass_tight_e_hc_06_stack_5->SetContourLevel(11,0.431366);
   mass_tight_e_hc_06_stack_5->SetContourLevel(12,0.4705811);
   mass_tight_e_hc_06_stack_5->SetContourLevel(13,0.5097962);
   mass_tight_e_hc_06_stack_5->SetContourLevel(14,0.5490113);
   mass_tight_e_hc_06_stack_5->SetContourLevel(15,0.5882264);
   mass_tight_e_hc_06_stack_5->SetContourLevel(16,0.6274415);
   mass_tight_e_hc_06_stack_5->SetContourLevel(17,0.6666566);
   mass_tight_e_hc_06_stack_5->SetContourLevel(18,0.7058717);
   mass_tight_e_hc_06_stack_5->SetContourLevel(19,0.7450868);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_tight_e_hc_06_stack_5->SetFillColor(ci);
   mass_tight_e_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_tight_e_hc_06_stack_5->SetLineColor(ci);
   mass_tight_e_hc_06_stack_5->SetLineWidth(2);
   mass_tight_e_hc_06_stack_5->SetMarkerStyle(20);
   mass_tight_e_hc_06_stack_5->SetMarkerSize(0);
   mass_tight_e_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_tight_e_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_tight_e_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_tight_e_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_tight_e_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_tight_e_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_tight_e_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack->Add(mass_tight_e_hc_06_stack_5,"Hist");
   mass_tight_e_stack->Draw("");
   Double_t xAxis199[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_hc_01__33 = new TH1F("mass_tight_e_hc_01__33","Data",40, xAxis199);
   mass_tight_e_hc_01__33->SetBinContent(12,2.16);
   mass_tight_e_hc_01__33->SetBinContent(13,1.08);
   mass_tight_e_hc_01__33->SetBinContent(14,5.4);
   mass_tight_e_hc_01__33->SetBinContent(15,4.32);
   mass_tight_e_hc_01__33->SetBinContent(16,8.64);
   mass_tight_e_hc_01__33->SetBinContent(17,1.08);
   mass_tight_e_hc_01__33->SetBinContent(18,1.08);
   mass_tight_e_hc_01__33->SetBinContent(21,2.16);
   mass_tight_e_hc_01__33->SetBinContent(22,1.08);
   mass_tight_e_hc_01__33->SetBinError(12,1.527351);
   mass_tight_e_hc_01__33->SetBinError(13,1.08);
   mass_tight_e_hc_01__33->SetBinError(14,2.414953);
   mass_tight_e_hc_01__33->SetBinError(15,2.16);
   mass_tight_e_hc_01__33->SetBinError(16,3.054701);
   mass_tight_e_hc_01__33->SetBinError(17,1.08);
   mass_tight_e_hc_01__33->SetBinError(18,1.08);
   mass_tight_e_hc_01__33->SetBinError(21,1.527351);
   mass_tight_e_hc_01__33->SetBinError(22,1.08);
   mass_tight_e_hc_01__33->SetEntries(25);
   mass_tight_e_hc_01__33->SetStats(0);
   mass_tight_e_hc_01__33->SetOption("E1 sames");
   mass_tight_e_hc_01__33->SetContour(20);
   mass_tight_e_hc_01__33->SetContourLevel(0,0);
   mass_tight_e_hc_01__33->SetContourLevel(1,0.432);
   mass_tight_e_hc_01__33->SetContourLevel(2,0.864);
   mass_tight_e_hc_01__33->SetContourLevel(3,1.296);
   mass_tight_e_hc_01__33->SetContourLevel(4,1.728);
   mass_tight_e_hc_01__33->SetContourLevel(5,2.16);
   mass_tight_e_hc_01__33->SetContourLevel(6,2.592);
   mass_tight_e_hc_01__33->SetContourLevel(7,3.024);
   mass_tight_e_hc_01__33->SetContourLevel(8,3.456);
   mass_tight_e_hc_01__33->SetContourLevel(9,3.888);
   mass_tight_e_hc_01__33->SetContourLevel(10,4.32);
   mass_tight_e_hc_01__33->SetContourLevel(11,4.752);
   mass_tight_e_hc_01__33->SetContourLevel(12,5.184);
   mass_tight_e_hc_01__33->SetContourLevel(13,5.616);
   mass_tight_e_hc_01__33->SetContourLevel(14,6.048);
   mass_tight_e_hc_01__33->SetContourLevel(15,6.48);
   mass_tight_e_hc_01__33->SetContourLevel(16,6.912);
   mass_tight_e_hc_01__33->SetContourLevel(17,7.344);
   mass_tight_e_hc_01__33->SetContourLevel(18,7.776);
   mass_tight_e_hc_01__33->SetContourLevel(19,8.208);
   mass_tight_e_hc_01__33->SetLineWidth(2);
   mass_tight_e_hc_01__33->SetMarkerStyle(20);
   mass_tight_e_hc_01__33->SetMarkerSize(1.2);
   mass_tight_e_hc_01__33->GetXaxis()->SetNdivisions(505);
   mass_tight_e_hc_01__33->GetXaxis()->SetLabelFont(132);
   mass_tight_e_hc_01__33->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_01__33->GetXaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_01__33->GetXaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_01__33->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_01__33->GetXaxis()->SetTitleFont(132);
   mass_tight_e_hc_01__33->GetYaxis()->SetLabelFont(132);
   mass_tight_e_hc_01__33->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_hc_01__33->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_01__33->GetYaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_01__33->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_e_hc_01__33->GetYaxis()->SetTitleFont(132);
   mass_tight_e_hc_01__33->GetZaxis()->SetLabelFont(132);
   mass_tight_e_hc_01__33->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_hc_01__33->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_hc_01__33->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_hc_01__33->GetZaxis()->SetTitleFont(132);
   mass_tight_e_hc_01__33->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_e_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis200[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_stack_copy = new TH1F("mass_tight_e_stack_copy","mass_tight_e",40, xAxis200);
   mass_tight_e_stack_copy->SetMinimum(0);
   mass_tight_e_stack_copy->SetMaximum(12.15836);
   mass_tight_e_stack_copy->SetDirectory(0);
   mass_tight_e_stack_copy->SetStats(0);
   mass_tight_e_stack_copy->SetLineWidth(2);
   mass_tight_e_stack_copy->SetMarkerStyle(20);
   mass_tight_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_tight_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->Draw("sameaxis");
   Double_t xAxis201[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__34 = new TH1F("h_sig__34","Data",40, xAxis201);
   h_sig__34->SetBinContent(13,0.02606766);
   h_sig__34->SetBinContent(14,0.2867442);
   h_sig__34->SetBinContent(15,0.4692178);
   h_sig__34->SetBinContent(16,0.8689218);
   h_sig__34->SetBinContent(17,0.8428541);
   h_sig__34->SetBinContent(18,0.755962);
   h_sig__34->SetBinContent(19,0.4692178);
   h_sig__34->SetBinContent(20,0.5821776);
   h_sig__34->SetBinContent(21,0.3736364);
   h_sig__34->SetBinContent(22,0.2954334);
   h_sig__34->SetBinContent(23,0.1303383);
   h_sig__34->SetBinContent(24,0.07820296);
   h_sig__34->SetBinContent(25,0.01737844);
   h_sig__34->SetEntries(598);
   h_sig__34->SetStats(0);
   h_sig__34->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__34->SetLineColor(ci);
   h_sig__34->SetLineWidth(4);
   h_sig__34->SetMarkerStyle(20);
   h_sig__34->SetMarkerSize(0);
   h_sig__34->GetXaxis()->SetNdivisions(505);
   h_sig__34->GetXaxis()->SetLabelFont(132);
   h_sig__34->GetXaxis()->SetLabelOffset(0.01);
   h_sig__34->GetXaxis()->SetLabelSize(0.06);
   h_sig__34->GetXaxis()->SetTitleSize(0.072);
   h_sig__34->GetXaxis()->SetTitleOffset(0.95);
   h_sig__34->GetXaxis()->SetTitleFont(132);
   h_sig__34->GetYaxis()->SetLabelFont(132);
   h_sig__34->GetYaxis()->SetLabelOffset(0.01);
   h_sig__34->GetYaxis()->SetLabelSize(0.06);
   h_sig__34->GetYaxis()->SetTitleSize(0.072);
   h_sig__34->GetYaxis()->SetTitleOffset(0.95);
   h_sig__34->GetYaxis()->SetTitleFont(132);
   h_sig__34->GetZaxis()->SetLabelFont(132);
   h_sig__34->GetZaxis()->SetLabelSize(0.06);
   h_sig__34->GetZaxis()->SetTitleSize(0.072);
   h_sig__34->GetZaxis()->SetTitleOffset(1.2);
   h_sig__34->GetZaxis()->SetTitleFont(132);
   h_sig__34->Draw("h same");
   Double_t xAxis202[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_stack_copy = new TH1F("mass_tight_e_stack_copy","mass_tight_e",40, xAxis202);
   mass_tight_e_stack_copy->SetMinimum(0);
   mass_tight_e_stack_copy->SetMaximum(12.15836);
   mass_tight_e_stack_copy->SetDirectory(0);
   mass_tight_e_stack_copy->SetStats(0);
   mass_tight_e_stack_copy->SetLineWidth(2);
   mass_tight_e_stack_copy->SetMarkerStyle(20);
   mass_tight_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_tight_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->Draw("sameaxis");
   Double_t xAxis203[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_stack_copy = new TH1F("mass_tight_e_stack_copy","mass_tight_e",40, xAxis203);
   mass_tight_e_stack_copy->SetMinimum(0);
   mass_tight_e_stack_copy->SetMaximum(12.15836);
   mass_tight_e_stack_copy->SetDirectory(0);
   mass_tight_e_stack_copy->SetStats(0);
   mass_tight_e_stack_copy->SetLineWidth(2);
   mass_tight_e_stack_copy->SetMarkerStyle(20);
   mass_tight_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_tight_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->Draw("sameaxis");
   Double_t xAxis204[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_e_stack_copy = new TH1F("mass_tight_e_stack_copy","mass_tight_e",40, xAxis204);
   mass_tight_e_stack_copy->SetMinimum(0);
   mass_tight_e_stack_copy->SetMaximum(12.15836);
   mass_tight_e_stack_copy->SetDirectory(0);
   mass_tight_e_stack_copy->SetStats(0);
   mass_tight_e_stack_copy->SetLineWidth(2);
   mass_tight_e_stack_copy->SetMarkerStyle(20);
   mass_tight_e_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   mass_tight_e_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_e_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_e_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_e_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_e_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_e_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_e_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_e_stack_copy->Draw("sameaxis");
   mass_tight_e_mainpad->Modified();
   mass_tight_e_canvas->cd();
   mass_tight_e_canvas->Modified();
   mass_tight_e_canvas->cd();
   mass_tight_e_canvas->SetSelected(mass_tight_e_canvas);
}


==> figs/C/fig1d.C <==
void all_lowmass_h1()
{
//=========Macro generated from canvas: mass_lowmass_h1_canvas/mass_lowmass_h1
//=========  (Fri Jul  6 23:36:41 2018) by ROOT version 6.12/06
   TCanvas *mass_lowmass_h1_canvas = new TCanvas("mass_lowmass_h1_canvas", "mass_lowmass_h1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_lowmass_h1_canvas->SetHighLightColor(2);
   mass_lowmass_h1_canvas->Range(0,0,1,1);
   mass_lowmass_h1_canvas->SetFillColor(0);
   mass_lowmass_h1_canvas->SetBorderMode(0);
   mass_lowmass_h1_canvas->SetBorderSize(2);
   mass_lowmass_h1_canvas->SetTickx(1);
   mass_lowmass_h1_canvas->SetTicky(1);
   mass_lowmass_h1_canvas->SetLeftMargin(0.14);
   mass_lowmass_h1_canvas->SetRightMargin(0.05);
   mass_lowmass_h1_canvas->SetTopMargin(0.05);
   mass_lowmass_h1_canvas->SetBottomMargin(0.16);
   mass_lowmass_h1_canvas->SetFrameLineWidth(2);
   mass_lowmass_h1_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_lowmass_h1_mainpad
   TPad *mass_lowmass_h1_mainpad = new TPad("mass_lowmass_h1_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_lowmass_h1_mainpad->Draw();
   mass_lowmass_h1_mainpad->cd();
   mass_lowmass_h1_mainpad->Range(-33.65385,-46.33919,206.7308,229.4893);
   mass_lowmass_h1_mainpad->SetFillColor(0);
   mass_lowmass_h1_mainpad->SetBorderMode(0);
   mass_lowmass_h1_mainpad->SetBorderSize(2);
   mass_lowmass_h1_mainpad->SetTickx(1);
   mass_lowmass_h1_mainpad->SetTicky(1);
   mass_lowmass_h1_mainpad->SetLeftMargin(0.14);
   mass_lowmass_h1_mainpad->SetRightMargin(0.028);
   mass_lowmass_h1_mainpad->SetTopMargin(0.005);
   mass_lowmass_h1_mainpad->SetBottomMargin(0.168);
   mass_lowmass_h1_mainpad->SetFrameLineWidth(2);
   mass_lowmass_h1_mainpad->SetFrameBorderMode(0);
   mass_lowmass_h1_mainpad->SetFrameLineWidth(2);
   mass_lowmass_h1_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_lowmass_h1_stack = new THStack();
   mass_lowmass_h1_stack->SetName("mass_lowmass_h1_stack");
   mass_lowmass_h1_stack->SetTitle("mass_lowmass_h1");
   mass_lowmass_h1_stack->SetMaximum(217.2478);
   Double_t xAxis61[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_stack_stack_6 = new TH1F("mass_lowmass_h1_stack_stack_6","mass_lowmass_h1",40, xAxis61);
   mass_lowmass_h1_stack_stack_6->SetMinimum(0);
   mass_lowmass_h1_stack_stack_6->SetMaximum(228.1102);
   mass_lowmass_h1_stack_stack_6->SetDirectory(0);
   mass_lowmass_h1_stack_stack_6->SetStats(0);
   mass_lowmass_h1_stack_stack_6->SetLineWidth(2);
   mass_lowmass_h1_stack_stack_6->SetMarkerStyle(20);
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h1_stack_stack_6->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_stack_6->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h1_stack_stack_6->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_stack_6->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_stack_6->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_stack_6->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h1_stack_stack_6->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h1_stack_stack_6->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_stack_6->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_stack_6->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_stack_6->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_stack_stack_6->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_stack_stack_6->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack->SetHistogram(mass_lowmass_h1_stack_stack_6);
   
   Double_t xAxis62[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_hc_02_stack_1 = new TH1F("mass_lowmass_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis62);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(7,36.00512);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(8,74.49146);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(9,102.9978);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(10,113.0329);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(11,108.5668);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(12,89.93011);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(13,71.67942);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(14,47.69439);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(15,23.43366);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(16,9.263186);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(17,3.639109);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(18,0.6616562);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(19,0.2205521);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(20,0.05513802);
   mass_lowmass_h1_hc_02_stack_1->SetBinContent(22,0.05513802);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(7,1.408989);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(8,2.02665);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(9,2.383085);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(10,2.49648);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(11,2.446662);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(12,2.226784);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(13,1.988029);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(14,1.621658);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(15,1.136699);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(16,0.7146704);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(17,0.4479434);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(18,0.1910037);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(19,0.110276);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(20,0.05513802);
   mass_lowmass_h1_hc_02_stack_1->SetBinError(22,0.05513802);
   mass_lowmass_h1_hc_02_stack_1->SetEntries(12364);
   mass_lowmass_h1_hc_02_stack_1->SetStats(0);
   mass_lowmass_h1_hc_02_stack_1->SetOption("Hist");
   mass_lowmass_h1_hc_02_stack_1->SetContour(20);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(0,0);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(1,5.651647);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(2,11.30329);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(3,16.95494);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(4,22.60659);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(5,28.25823);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(6,33.90988);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(7,39.56153);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(8,45.21317);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(9,50.86482);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(10,56.51647);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(11,62.16811);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(12,67.81976);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(13,73.47141);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(14,79.12305);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(15,84.7747);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(16,90.42635);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(17,96.07799);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(18,101.7296);
   mass_lowmass_h1_hc_02_stack_1->SetContourLevel(19,107.3813);
   mass_lowmass_h1_hc_02_stack_1->SetFillColor(2);
   mass_lowmass_h1_hc_02_stack_1->SetFillStyle(3254);
   mass_lowmass_h1_hc_02_stack_1->SetLineColor(2);
   mass_lowmass_h1_hc_02_stack_1->SetLineWidth(2);
   mass_lowmass_h1_hc_02_stack_1->SetMarkerStyle(20);
   mass_lowmass_h1_hc_02_stack_1->SetMarkerSize(0);
   mass_lowmass_h1_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack->Add(mass_lowmass_h1_hc_02_stack_1,"Hist");
   Double_t xAxis63[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_hc_03_stack_2 = new TH1F("mass_lowmass_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis63);
   mass_lowmass_h1_hc_03_stack_2->SetStats(0);
   mass_lowmass_h1_hc_03_stack_2->SetOption("Hist");
   mass_lowmass_h1_hc_03_stack_2->SetContour(20);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(0,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(1,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(2,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(3,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(4,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(5,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(6,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(7,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(8,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(9,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(10,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(11,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(12,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(13,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(14,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(15,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(16,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(17,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(18,0);
   mass_lowmass_h1_hc_03_stack_2->SetContourLevel(19,0);
   mass_lowmass_h1_hc_03_stack_2->SetFillColor(4);
   mass_lowmass_h1_hc_03_stack_2->SetFillStyle(3245);
   mass_lowmass_h1_hc_03_stack_2->SetLineColor(4);
   mass_lowmass_h1_hc_03_stack_2->SetLineWidth(2);
   mass_lowmass_h1_hc_03_stack_2->SetMarkerStyle(20);
   mass_lowmass_h1_hc_03_stack_2->SetMarkerSize(0);
   mass_lowmass_h1_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack->Add(mass_lowmass_h1_hc_03_stack_2,"Hist");
   Double_t xAxis64[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_hc_04_stack_3 = new TH1F("mass_lowmass_h1_hc_04_stack_3","QCD",40, xAxis64);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(7,101.0628);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(8,113.9517);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(9,86.82857);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(10,58.65738);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(11,38.15076);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(12,24.08863);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(13,14.59396);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(14,10.07343);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(15,5.552899);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(16,3.378665);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(17,2.612209);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(18,1.376493);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(19,1.079296);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(20,0.6256788);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(21,0.484901);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(22,0.2815554);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(23,0.1877036);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(24,0.09385181);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(25,0.1407777);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(26,0.09385181);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(27,0.06256787);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(28,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(29,0.09385181);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(30,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(32,0.03128394);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(33,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(37,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinContent(39,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(7,1.257307);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(8,1.335077);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(9,1.165405);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(10,0.9578711);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(11,0.7724979);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(12,0.6138352);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(13,0.4777847);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(14,0.3969487);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(15,0.2947173);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(16,0.2298891);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(17,0.2021388);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(18,0.1467347);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(19,0.129932);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(20,0.0989285);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(21,0.0870908);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(22,0.06636325);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(23,0.05418537);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(24,0.03831484);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(25,0.04692591);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(26,0.03831484);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(27,0.03128394);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(28,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(29,0.03831484);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(30,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(32,0.02212108);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(33,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(37,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetBinError(39,0.01564197);
   mass_lowmass_h1_hc_04_stack_3->SetEntries(29637);
   mass_lowmass_h1_hc_04_stack_3->SetStats(0);
   mass_lowmass_h1_hc_04_stack_3->SetOption("Hist");
   mass_lowmass_h1_hc_04_stack_3->SetContour(20);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(0,0);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(1,5.697587);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(2,11.39517);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(3,17.09276);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(4,22.79035);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(5,28.48794);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(6,34.18552);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(7,39.88311);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(8,45.5807);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(9,51.27828);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(10,56.97587);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(11,62.67346);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(12,68.37105);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(13,74.06863);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(14,79.76622);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(15,85.46381);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(16,91.16139);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(17,96.85898);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(18,102.5566);
   mass_lowmass_h1_hc_04_stack_3->SetContourLevel(19,108.2542);
   mass_lowmass_h1_hc_04_stack_3->SetFillColor(28);
   mass_lowmass_h1_hc_04_stack_3->SetFillStyle(3205);
   mass_lowmass_h1_hc_04_stack_3->SetLineColor(28);
   mass_lowmass_h1_hc_04_stack_3->SetLineWidth(2);
   mass_lowmass_h1_hc_04_stack_3->SetMarkerStyle(20);
   mass_lowmass_h1_hc_04_stack_3->SetMarkerSize(0);
   mass_lowmass_h1_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack->Add(mass_lowmass_h1_hc_04_stack_3,"Hist");
   Double_t xAxis65[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_hc_05_stack_4 = new TH1F("mass_lowmass_h1_hc_05_stack_4","#it{Vj}",40, xAxis65);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(7,8.372451);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(8,11.42491);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(9,12.82032);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(10,11.90458);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(11,11.86097);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(12,10.46556);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(13,9.942286);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(14,8.067205);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(15,7.456714);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(16,8.416058);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(17,6.584584);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(18,5.930486);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(19,4.88393);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(20,3.662947);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(21,3.139669);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(22,2.223932);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(23,2.659997);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(24,1.700654);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(25,1.918687);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(26,1.700654);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(27,1.308195);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(28,1.133769);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(29,0.7849172);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(30,0.6977042);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(31,0.6540977);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(32,0.6977042);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(33,0.4796717);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(34,0.3924586);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(35,0.7849172);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(36,0.3052456);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(37,0.4360651);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(38,0.174426);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(39,0.08721302);
   mass_lowmass_h1_hc_05_stack_4->SetBinContent(40,0.08721302);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(7,0.6042296);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(8,0.7058331);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(9,0.747696);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(10,0.7204978);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(11,0.719177);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(12,0.6755492);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(13,0.6584439);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(14,0.5931127);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(15,0.5702292);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(16,0.605801);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(17,0.5358458);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(18,0.508535);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(19,0.461488);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(20,0.3996603);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(21,0.3700135);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(22,0.3114128);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(23,0.3405778);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(24,0.2723226);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(25,0.2892529);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(26,0.2723226);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(27,0.2388427);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(28,0.2223505);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(29,0.1850068);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(30,0.1744261);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(31,0.1688873);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(32,0.1744261);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(33,0.1446264);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(34,0.1308195);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(35,0.1850068);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(36,0.115372);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(37,0.1378959);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(38,0.08721303);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(39,0.06166892);
   mass_lowmass_h1_hc_05_stack_4->SetBinError(40,0.06166892);
   mass_lowmass_h1_hc_05_stack_4->SetEntries(3283);
   mass_lowmass_h1_hc_05_stack_4->SetStats(0);
   mass_lowmass_h1_hc_05_stack_4->SetOption("Hist");
   mass_lowmass_h1_hc_05_stack_4->SetContour(20);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(0,0);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(1,0.6410157);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(2,1.282031);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(3,1.923047);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(4,2.564063);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(5,3.205079);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(6,3.846094);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(7,4.48711);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(8,5.128126);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(9,5.769142);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(10,6.410157);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(11,7.051173);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(12,7.692189);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(13,8.333205);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(14,8.97422);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(15,9.615236);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(16,10.25625);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(17,10.89727);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(18,11.53828);
   mass_lowmass_h1_hc_05_stack_4->SetContourLevel(19,12.1793);
   mass_lowmass_h1_hc_05_stack_4->SetFillColor(6);
   mass_lowmass_h1_hc_05_stack_4->SetFillStyle(3295);
   mass_lowmass_h1_hc_05_stack_4->SetLineColor(6);
   mass_lowmass_h1_hc_05_stack_4->SetLineWidth(2);
   mass_lowmass_h1_hc_05_stack_4->SetMarkerStyle(20);
   mass_lowmass_h1_hc_05_stack_4->SetMarkerSize(0);
   mass_lowmass_h1_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack->Add(mass_lowmass_h1_hc_05_stack_4,"Hist");
   Double_t xAxis66[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_hc_06_stack_5 = new TH1F("mass_lowmass_h1_hc_06_stack_5","Other",40, xAxis66);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(7,0.2617654);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(8,0.2617654);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(9,0.3664715);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(10,0.2617654);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(11,0.2094123);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(12,0.1745102);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(13,0.2792164);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(14,0.1396082);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(15,0.1745102);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(16,0.1221572);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(17,0.05235307);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(18,0.03490205);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(20,0.03490205);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(21,0.03490205);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(23,0.01745102);
   mass_lowmass_h1_hc_06_stack_5->SetBinContent(28,0.01745102);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(7,0.06758752);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(8,0.06758752);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(9,0.07997064);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(10,0.06758752);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(11,0.06045212);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(12,0.05518498);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(13,0.06980409);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(14,0.04935895);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(15,0.05518498);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(16,0.04617107);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(17,0.03022606);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(18,0.02467947);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(20,0.02467947);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(21,0.02467947);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(23,0.01745102);
   mass_lowmass_h1_hc_06_stack_5->SetBinError(28,0.01745102);
   mass_lowmass_h1_hc_06_stack_5->SetEntries(140);
   mass_lowmass_h1_hc_06_stack_5->SetStats(0);
   mass_lowmass_h1_hc_06_stack_5->SetOption("Hist");
   mass_lowmass_h1_hc_06_stack_5->SetContour(20);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(0,0);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(1,0.01832357);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(2,0.03664715);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(3,0.05497072);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(4,0.0732943);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(5,0.09161787);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(6,0.1099414);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(7,0.128265);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(8,0.1465886);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(9,0.1649122);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(10,0.1832357);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(11,0.2015593);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(12,0.2198829);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(13,0.2382065);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(14,0.25653);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(15,0.2748536);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(16,0.2931772);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(17,0.3115008);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(18,0.3298243);
   mass_lowmass_h1_hc_06_stack_5->SetContourLevel(19,0.3481479);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_lowmass_h1_hc_06_stack_5->SetFillColor(ci);
   mass_lowmass_h1_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_lowmass_h1_hc_06_stack_5->SetLineColor(ci);
   mass_lowmass_h1_hc_06_stack_5->SetLineWidth(2);
   mass_lowmass_h1_hc_06_stack_5->SetMarkerStyle(20);
   mass_lowmass_h1_hc_06_stack_5->SetMarkerSize(0);
   mass_lowmass_h1_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack->Add(mass_lowmass_h1_hc_06_stack_5,"Hist");
   mass_lowmass_h1_stack->Draw("");
   Double_t xAxis67[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_hc_01__11 = new TH1F("mass_lowmass_h1_hc_01__11","Data",40, xAxis67);
   mass_lowmass_h1_hc_01__11->SetBinContent(7,146);
   mass_lowmass_h1_hc_01__11->SetBinContent(8,184);
   mass_lowmass_h1_hc_01__11->SetBinContent(9,203);
   mass_lowmass_h1_hc_01__11->SetBinContent(10,195);
   mass_lowmass_h1_hc_01__11->SetBinContent(11,164);
   mass_lowmass_h1_hc_01__11->SetBinContent(12,127);
   mass_lowmass_h1_hc_01__11->SetBinContent(13,87);
   mass_lowmass_h1_hc_01__11->SetBinContent(14,70);
   mass_lowmass_h1_hc_01__11->SetBinContent(15,43);
   mass_lowmass_h1_hc_01__11->SetBinContent(16,20);
   mass_lowmass_h1_hc_01__11->SetBinContent(17,11);
   mass_lowmass_h1_hc_01__11->SetBinContent(18,6);
   mass_lowmass_h1_hc_01__11->SetBinContent(19,8);
   mass_lowmass_h1_hc_01__11->SetBinContent(20,5);
   mass_lowmass_h1_hc_01__11->SetBinContent(21,3);
   mass_lowmass_h1_hc_01__11->SetBinContent(22,2);
   mass_lowmass_h1_hc_01__11->SetBinContent(23,2);
   mass_lowmass_h1_hc_01__11->SetBinContent(25,1);
   mass_lowmass_h1_hc_01__11->SetBinContent(26,1);
   mass_lowmass_h1_hc_01__11->SetBinContent(27,1);
   mass_lowmass_h1_hc_01__11->SetBinContent(28,2);
   mass_lowmass_h1_hc_01__11->SetBinContent(30,1);
   mass_lowmass_h1_hc_01__11->SetBinContent(31,1);
   mass_lowmass_h1_hc_01__11->SetBinContent(35,1);
   mass_lowmass_h1_hc_01__11->SetBinError(7,12.08305);
   mass_lowmass_h1_hc_01__11->SetBinError(8,13.56466);
   mass_lowmass_h1_hc_01__11->SetBinError(9,14.24781);
   mass_lowmass_h1_hc_01__11->SetBinError(10,13.96424);
   mass_lowmass_h1_hc_01__11->SetBinError(11,12.80625);
   mass_lowmass_h1_hc_01__11->SetBinError(12,11.26943);
   mass_lowmass_h1_hc_01__11->SetBinError(13,9.327379);
   mass_lowmass_h1_hc_01__11->SetBinError(14,8.3666);
   mass_lowmass_h1_hc_01__11->SetBinError(15,6.557439);
   mass_lowmass_h1_hc_01__11->SetBinError(16,4.472136);
   mass_lowmass_h1_hc_01__11->SetBinError(17,3.316625);
   mass_lowmass_h1_hc_01__11->SetBinError(18,2.44949);
   mass_lowmass_h1_hc_01__11->SetBinError(19,2.828427);
   mass_lowmass_h1_hc_01__11->SetBinError(20,2.236068);
   mass_lowmass_h1_hc_01__11->SetBinError(21,1.732051);
   mass_lowmass_h1_hc_01__11->SetBinError(22,1.414214);
   mass_lowmass_h1_hc_01__11->SetBinError(23,1.414214);
   mass_lowmass_h1_hc_01__11->SetBinError(25,1);
   mass_lowmass_h1_hc_01__11->SetBinError(26,1);
   mass_lowmass_h1_hc_01__11->SetBinError(27,1);
   mass_lowmass_h1_hc_01__11->SetBinError(28,1.414214);
   mass_lowmass_h1_hc_01__11->SetBinError(30,1);
   mass_lowmass_h1_hc_01__11->SetBinError(31,1);
   mass_lowmass_h1_hc_01__11->SetBinError(35,1);
   mass_lowmass_h1_hc_01__11->SetEntries(1284);
   mass_lowmass_h1_hc_01__11->SetStats(0);
   mass_lowmass_h1_hc_01__11->SetOption("E1 sames");
   mass_lowmass_h1_hc_01__11->SetContour(20);
   mass_lowmass_h1_hc_01__11->SetContourLevel(0,0);
   mass_lowmass_h1_hc_01__11->SetContourLevel(1,10.15);
   mass_lowmass_h1_hc_01__11->SetContourLevel(2,20.3);
   mass_lowmass_h1_hc_01__11->SetContourLevel(3,30.45);
   mass_lowmass_h1_hc_01__11->SetContourLevel(4,40.6);
   mass_lowmass_h1_hc_01__11->SetContourLevel(5,50.75);
   mass_lowmass_h1_hc_01__11->SetContourLevel(6,60.9);
   mass_lowmass_h1_hc_01__11->SetContourLevel(7,71.05);
   mass_lowmass_h1_hc_01__11->SetContourLevel(8,81.2);
   mass_lowmass_h1_hc_01__11->SetContourLevel(9,91.35);
   mass_lowmass_h1_hc_01__11->SetContourLevel(10,101.5);
   mass_lowmass_h1_hc_01__11->SetContourLevel(11,111.65);
   mass_lowmass_h1_hc_01__11->SetContourLevel(12,121.8);
   mass_lowmass_h1_hc_01__11->SetContourLevel(13,131.95);
   mass_lowmass_h1_hc_01__11->SetContourLevel(14,142.1);
   mass_lowmass_h1_hc_01__11->SetContourLevel(15,152.25);
   mass_lowmass_h1_hc_01__11->SetContourLevel(16,162.4);
   mass_lowmass_h1_hc_01__11->SetContourLevel(17,172.55);
   mass_lowmass_h1_hc_01__11->SetContourLevel(18,182.7);
   mass_lowmass_h1_hc_01__11->SetContourLevel(19,192.85);
   mass_lowmass_h1_hc_01__11->SetLineWidth(2);
   mass_lowmass_h1_hc_01__11->SetMarkerStyle(20);
   mass_lowmass_h1_hc_01__11->SetMarkerSize(1.2);
   mass_lowmass_h1_hc_01__11->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_hc_01__11->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_01__11->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_01__11->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_01__11->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_01__11->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_01__11->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_01__11->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_01__11->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_hc_01__11->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_01__11->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_01__11->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h1_hc_01__11->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_01__11->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_hc_01__11->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_hc_01__11->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_hc_01__11->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_hc_01__11->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_hc_01__11->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h1_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis68[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_stack_copy = new TH1F("mass_lowmass_h1_stack_copy","mass_lowmass_h1",40, xAxis68);
   mass_lowmass_h1_stack_copy->SetMinimum(0);
   mass_lowmass_h1_stack_copy->SetMaximum(228.1102);
   mass_lowmass_h1_stack_copy->SetDirectory(0);
   mass_lowmass_h1_stack_copy->SetStats(0);
   mass_lowmass_h1_stack_copy->SetLineWidth(2);
   mass_lowmass_h1_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis69[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__12 = new TH1F("h_sig__12","Data",40, xAxis69);
   h_sig__12->SetBinContent(7,3.095861);
   h_sig__12->SetBinContent(8,7.080959);
   h_sig__12->SetBinContent(9,10.24269);
   h_sig__12->SetBinContent(10,8.398347);
   h_sig__12->SetBinContent(11,6.94922);
   h_sig__12->SetBinContent(12,0.06586938);
   h_sig__12->SetEntries(1088);
   h_sig__12->SetStats(0);
   h_sig__12->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__12->SetLineColor(ci);
   h_sig__12->SetLineWidth(4);
   h_sig__12->SetMarkerStyle(20);
   h_sig__12->SetMarkerSize(0);
   h_sig__12->GetXaxis()->SetNdivisions(505);
   h_sig__12->GetXaxis()->SetLabelFont(132);
   h_sig__12->GetXaxis()->SetLabelOffset(0.01);
   h_sig__12->GetXaxis()->SetLabelSize(0.06);
   h_sig__12->GetXaxis()->SetTitleSize(0.072);
   h_sig__12->GetXaxis()->SetTitleOffset(0.95);
   h_sig__12->GetXaxis()->SetTitleFont(132);
   h_sig__12->GetYaxis()->SetLabelFont(132);
   h_sig__12->GetYaxis()->SetLabelOffset(0.01);
   h_sig__12->GetYaxis()->SetLabelSize(0.06);
   h_sig__12->GetYaxis()->SetTitleSize(0.072);
   h_sig__12->GetYaxis()->SetTitleOffset(0.95);
   h_sig__12->GetYaxis()->SetTitleFont(132);
   h_sig__12->GetZaxis()->SetLabelFont(132);
   h_sig__12->GetZaxis()->SetLabelSize(0.06);
   h_sig__12->GetZaxis()->SetTitleSize(0.072);
   h_sig__12->GetZaxis()->SetTitleOffset(1.2);
   h_sig__12->GetZaxis()->SetTitleFont(132);
   h_sig__12->Draw("h same");
   Double_t xAxis70[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_stack_copy = new TH1F("mass_lowmass_h1_stack_copy","mass_lowmass_h1",40, xAxis70);
   mass_lowmass_h1_stack_copy->SetMinimum(0);
   mass_lowmass_h1_stack_copy->SetMaximum(228.1102);
   mass_lowmass_h1_stack_copy->SetDirectory(0);
   mass_lowmass_h1_stack_copy->SetStats(0);
   mass_lowmass_h1_stack_copy->SetLineWidth(2);
   mass_lowmass_h1_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis71[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_stack_copy = new TH1F("mass_lowmass_h1_stack_copy","mass_lowmass_h1",40, xAxis71);
   mass_lowmass_h1_stack_copy->SetMinimum(0);
   mass_lowmass_h1_stack_copy->SetMaximum(228.1102);
   mass_lowmass_h1_stack_copy->SetDirectory(0);
   mass_lowmass_h1_stack_copy->SetStats(0);
   mass_lowmass_h1_stack_copy->SetLineWidth(2);
   mass_lowmass_h1_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis72[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h1_stack_copy = new TH1F("mass_lowmass_h1_stack_copy","mass_lowmass_h1",40, xAxis72);
   mass_lowmass_h1_stack_copy->SetMinimum(0);
   mass_lowmass_h1_stack_copy->SetMaximum(228.1102);
   mass_lowmass_h1_stack_copy->SetDirectory(0);
   mass_lowmass_h1_stack_copy->SetStats(0);
   mass_lowmass_h1_stack_copy->SetLineWidth(2);
   mass_lowmass_h1_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h1_stack_copy->Draw("sameaxis");
   mass_lowmass_h1_mainpad->Modified();
   mass_lowmass_h1_canvas->cd();
   mass_lowmass_h1_canvas->Modified();
   mass_lowmass_h1_canvas->cd();
   mass_lowmass_h1_canvas->SetSelected(mass_lowmass_h1_canvas);
}


==> figs/C/fig1e.C <==
void all_nominal_h1()
{
//=========Macro generated from canvas: mass_nominal_h1_canvas/mass_nominal_h1
//=========  (Fri Jul  6 23:36:39 2018) by ROOT version 6.12/06
   TCanvas *mass_nominal_h1_canvas = new TCanvas("mass_nominal_h1_canvas", "mass_nominal_h1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_nominal_h1_canvas->SetHighLightColor(2);
   mass_nominal_h1_canvas->Range(0,0,1,1);
   mass_nominal_h1_canvas->SetFillColor(0);
   mass_nominal_h1_canvas->SetBorderMode(0);
   mass_nominal_h1_canvas->SetBorderSize(2);
   mass_nominal_h1_canvas->SetTickx(1);
   mass_nominal_h1_canvas->SetTicky(1);
   mass_nominal_h1_canvas->SetLeftMargin(0.14);
   mass_nominal_h1_canvas->SetRightMargin(0.05);
   mass_nominal_h1_canvas->SetTopMargin(0.05);
   mass_nominal_h1_canvas->SetBottomMargin(0.16);
   mass_nominal_h1_canvas->SetFrameLineWidth(2);
   mass_nominal_h1_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_nominal_h1_mainpad
   TPad *mass_nominal_h1_mainpad = new TPad("mass_nominal_h1_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_nominal_h1_mainpad->Draw();
   mass_nominal_h1_mainpad->cd();
   mass_nominal_h1_mainpad->Range(-33.65385,-21.22774,206.7308,105.1279);
   mass_nominal_h1_mainpad->SetFillColor(0);
   mass_nominal_h1_mainpad->SetBorderMode(0);
   mass_nominal_h1_mainpad->SetBorderSize(2);
   mass_nominal_h1_mainpad->SetTickx(1);
   mass_nominal_h1_mainpad->SetTicky(1);
   mass_nominal_h1_mainpad->SetLeftMargin(0.14);
   mass_nominal_h1_mainpad->SetRightMargin(0.028);
   mass_nominal_h1_mainpad->SetTopMargin(0.005);
   mass_nominal_h1_mainpad->SetBottomMargin(0.168);
   mass_nominal_h1_mainpad->SetFrameLineWidth(2);
   mass_nominal_h1_mainpad->SetFrameBorderMode(0);
   mass_nominal_h1_mainpad->SetFrameLineWidth(2);
   mass_nominal_h1_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_nominal_h1_stack = new THStack();
   mass_nominal_h1_stack->SetName("mass_nominal_h1_stack");
   mass_nominal_h1_stack->SetTitle("mass_nominal_h1");
   mass_nominal_h1_stack->SetMaximum(99.52007);
   Double_t xAxis13[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_stack_stack_2 = new TH1F("mass_nominal_h1_stack_stack_2","mass_nominal_h1",40, xAxis13);
   mass_nominal_h1_stack_stack_2->SetMinimum(0);
   mass_nominal_h1_stack_stack_2->SetMaximum(104.4961);
   mass_nominal_h1_stack_stack_2->SetDirectory(0);
   mass_nominal_h1_stack_stack_2->SetStats(0);
   mass_nominal_h1_stack_stack_2->SetLineWidth(2);
   mass_nominal_h1_stack_stack_2->SetMarkerStyle(20);
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h1_stack_stack_2->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_stack_2->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h1_stack_stack_2->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_stack_2->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h1_stack_stack_2->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h1_stack_stack_2->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_stack_2->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_stack_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_stack_stack_2->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack->SetHistogram(mass_nominal_h1_stack_stack_2);
   
   Double_t xAxis14[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_hc_02_stack_1 = new TH1F("mass_nominal_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis14);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(7,0.1099431);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(8,10.71945);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(9,31.93847);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(10,45.13165);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(11,55.8511);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(12,41.9433);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(13,37.8754);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(14,30.3443);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(15,19.67982);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(16,9.729965);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(17,3.793037);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(18,0.6596587);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(19,0.2198862);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(20,0.05497156);
   mass_nominal_h1_hc_02_stack_1->SetBinContent(22,0.05497156);
   mass_nominal_h1_hc_02_stack_1->SetBinError(7,0.07774152);
   mass_nominal_h1_hc_02_stack_1->SetBinError(8,0.767636);
   mass_nominal_h1_hc_02_stack_1->SetBinError(9,1.325031);
   mass_nominal_h1_hc_02_stack_1->SetBinError(10,1.575105);
   mass_nominal_h1_hc_02_stack_1->SetBinError(11,1.752205);
   mass_nominal_h1_hc_02_stack_1->SetBinError(12,1.518449);
   mass_nominal_h1_hc_02_stack_1->SetBinError(13,1.442938);
   mass_nominal_h1_hc_02_stack_1->SetBinError(14,1.291539);
   mass_nominal_h1_hc_02_stack_1->SetBinError(15,1.040111);
   mass_nominal_h1_hc_02_stack_1->SetBinError(16,0.731349);
   mass_nominal_h1_hc_02_stack_1->SetBinError(17,0.456628);
   mass_nominal_h1_hc_02_stack_1->SetBinError(18,0.1904271);
   mass_nominal_h1_hc_02_stack_1->SetBinError(19,0.1099431);
   mass_nominal_h1_hc_02_stack_1->SetBinError(20,0.05497156);
   mass_nominal_h1_hc_02_stack_1->SetBinError(22,0.05497156);
   mass_nominal_h1_hc_02_stack_1->SetEntries(5241);
   mass_nominal_h1_hc_02_stack_1->SetStats(0);
   mass_nominal_h1_hc_02_stack_1->SetOption("Hist");
   mass_nominal_h1_hc_02_stack_1->SetContour(20);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(0,0);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(1,2.792555);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(2,5.58511);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(3,8.377665);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(4,11.17022);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(5,13.96278);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(6,16.75533);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(7,19.54789);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(8,22.34044);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(9,25.133);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(10,27.92555);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(11,30.71811);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(12,33.51066);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(13,36.30322);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(14,39.09577);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(15,41.88833);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(16,44.68088);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(17,47.47344);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(18,50.26599);
   mass_nominal_h1_hc_02_stack_1->SetContourLevel(19,53.05855);
   mass_nominal_h1_hc_02_stack_1->SetFillColor(2);
   mass_nominal_h1_hc_02_stack_1->SetFillStyle(3254);
   mass_nominal_h1_hc_02_stack_1->SetLineColor(2);
   mass_nominal_h1_hc_02_stack_1->SetLineWidth(2);
   mass_nominal_h1_hc_02_stack_1->SetMarkerStyle(20);
   mass_nominal_h1_hc_02_stack_1->SetMarkerSize(0);
   mass_nominal_h1_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack->Add(mass_nominal_h1_hc_02_stack_1,"Hist");
   Double_t xAxis15[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_hc_03_stack_2 = new TH1F("mass_nominal_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis15);
   mass_nominal_h1_hc_03_stack_2->SetStats(0);
   mass_nominal_h1_hc_03_stack_2->SetOption("Hist");
   mass_nominal_h1_hc_03_stack_2->SetContour(20);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(0,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(1,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(2,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(3,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(4,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(5,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(6,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(7,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(8,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(9,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(10,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(11,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(12,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(13,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(14,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(15,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(16,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(17,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(18,0);
   mass_nominal_h1_hc_03_stack_2->SetContourLevel(19,0);
   mass_nominal_h1_hc_03_stack_2->SetFillColor(4);
   mass_nominal_h1_hc_03_stack_2->SetFillStyle(3245);
   mass_nominal_h1_hc_03_stack_2->SetLineColor(4);
   mass_nominal_h1_hc_03_stack_2->SetLineWidth(2);
   mass_nominal_h1_hc_03_stack_2->SetMarkerStyle(20);
   mass_nominal_h1_hc_03_stack_2->SetMarkerSize(0);
   mass_nominal_h1_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack->Add(mass_nominal_h1_hc_03_stack_2,"Hist");
   Double_t xAxis16[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_hc_04_stack_3 = new TH1F("mass_nominal_h1_hc_04_stack_3","QCD",40, xAxis16);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(7,0.07309304);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(8,11.98726);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(9,25.02218);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(10,24.36435);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(11,20.2955);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(12,16.20229);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(13,11.81671);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(14,8.430064);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(15,5.749986);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(16,3.898296);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(17,3.094272);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(18,1.876055);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(19,1.51059);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(20,0.9502096);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(21,0.7065661);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(22,0.487287);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(23,0.2923722);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(24,0.1705504);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(25,0.2680078);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(26,0.1705504);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(27,0.1218217);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(28,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(29,0.1705504);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(30,0.07309304);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(31,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(32,0.0487287);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(33,0.0487287);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(37,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetBinContent(39,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetBinError(7,0.04220029);
   mass_nominal_h1_hc_04_stack_3->SetBinError(8,0.5404274);
   mass_nominal_h1_hc_04_stack_3->SetBinError(9,0.7808004);
   mass_nominal_h1_hc_04_stack_3->SetBinError(10,0.7704683);
   mass_nominal_h1_hc_04_stack_3->SetBinError(11,0.7031975);
   mass_nominal_h1_hc_04_stack_3->SetBinError(12,0.6282979);
   mass_nominal_h1_hc_04_stack_3->SetBinError(13,0.5365691);
   mass_nominal_h1_hc_04_stack_3->SetBinError(14,0.4532031);
   mass_nominal_h1_hc_04_stack_3->SetBinError(15,0.3742922);
   mass_nominal_h1_hc_04_stack_3->SetBinError(16,0.3081873);
   mass_nominal_h1_hc_04_stack_3->SetBinError(17,0.2745723);
   mass_nominal_h1_hc_04_stack_3->SetBinError(18,0.2137963);
   mass_nominal_h1_hc_04_stack_3->SetBinError(19,0.1918451);
   mass_nominal_h1_hc_04_stack_3->SetBinError(20,0.1521553);
   mass_nominal_h1_hc_04_stack_3->SetBinError(21,0.131206);
   mass_nominal_h1_hc_04_stack_3->SetBinError(22,0.1089607);
   mass_nominal_h1_hc_04_stack_3->SetBinError(23,0.08440058);
   mass_nominal_h1_hc_04_stack_3->SetBinError(24,0.064462);
   mass_nominal_h1_hc_04_stack_3->SetBinError(25,0.0808074);
   mass_nominal_h1_hc_04_stack_3->SetBinError(26,0.064462);
   mass_nominal_h1_hc_04_stack_3->SetBinError(27,0.05448034);
   mass_nominal_h1_hc_04_stack_3->SetBinError(28,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetBinError(29,0.064462);
   mass_nominal_h1_hc_04_stack_3->SetBinError(30,0.04220029);
   mass_nominal_h1_hc_04_stack_3->SetBinError(31,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetBinError(32,0.03445639);
   mass_nominal_h1_hc_04_stack_3->SetBinError(33,0.03445639);
   mass_nominal_h1_hc_04_stack_3->SetBinError(37,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetBinError(39,0.02436435);
   mass_nominal_h1_hc_04_stack_3->SetEntries(5661);
   mass_nominal_h1_hc_04_stack_3->SetStats(0);
   mass_nominal_h1_hc_04_stack_3->SetOption("Hist");
   mass_nominal_h1_hc_04_stack_3->SetContour(20);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(0,0);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(1,1.251109);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(2,2.502218);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(3,3.753328);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(4,5.004437);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(5,6.255546);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(6,7.506655);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(7,8.757765);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(8,10.00887);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(9,11.25998);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(10,12.51109);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(11,13.7622);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(12,15.01331);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(13,16.26442);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(14,17.51553);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(15,18.76664);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(16,20.01775);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(17,21.26886);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(18,22.51997);
   mass_nominal_h1_hc_04_stack_3->SetContourLevel(19,23.77108);
   mass_nominal_h1_hc_04_stack_3->SetFillColor(28);
   mass_nominal_h1_hc_04_stack_3->SetFillStyle(3205);
   mass_nominal_h1_hc_04_stack_3->SetLineColor(28);
   mass_nominal_h1_hc_04_stack_3->SetLineWidth(2);
   mass_nominal_h1_hc_04_stack_3->SetMarkerStyle(20);
   mass_nominal_h1_hc_04_stack_3->SetMarkerSize(0);
   mass_nominal_h1_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack->Add(mass_nominal_h1_hc_04_stack_3,"Hist");
   Double_t xAxis17[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_hc_05_stack_4 = new TH1F("mass_nominal_h1_hc_05_stack_4","#it{Vj}",40, xAxis17);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(7,0.05656093);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(8,5.825776);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(9,13.51806);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(10,20.7013);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(11,23.13342);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(12,21.32347);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(13,21.43659);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(14,19.11759);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(15,18.0995);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(16,16.96828);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(17,14.4796);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(18,12.10404);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(19,9.841601);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(20,8.597261);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(21,6.278263);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(22,4.128948);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(23,4.920801);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(24,3.167412);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(25,3.223973);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(26,2.941168);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(27,2.262437);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(28,1.979632);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(29,1.470584);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(30,1.074658);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(31,1.074658);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(32,1.074658);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(33,0.7352921);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(34,0.6787311);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(35,1.131219);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(36,0.3959265);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(37,0.5656093);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(38,0.2262437);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(39,0.1696828);
   mass_nominal_h1_hc_05_stack_4->SetBinContent(40,0.1696828);
   mass_nominal_h1_hc_05_stack_4->SetBinError(7,0.05656093);
   mass_nominal_h1_hc_05_stack_4->SetBinError(8,0.5740307);
   mass_nominal_h1_hc_05_stack_4->SetBinError(9,0.8744107);
   mass_nominal_h1_hc_05_stack_4->SetBinError(10,1.082074);
   mass_nominal_h1_hc_05_stack_4->SetBinError(11,1.143874);
   mass_nominal_h1_hc_05_stack_4->SetBinError(12,1.098215);
   mass_nominal_h1_hc_05_stack_4->SetBinError(13,1.101124);
   mass_nominal_h1_hc_05_stack_4->SetBinError(14,1.03986);
   mass_nominal_h1_hc_05_stack_4->SetBinError(15,1.011793);
   mass_nominal_h1_hc_05_stack_4->SetBinError(16,0.979664);
   mass_nominal_h1_hc_05_stack_4->SetBinError(17,0.9049749);
   mass_nominal_h1_hc_05_stack_4->SetBinError(18,0.8274151);
   mass_nominal_h1_hc_05_stack_4->SetBinError(19,0.7460899);
   mass_nominal_h1_hc_05_stack_4->SetBinError(20,0.69733);
   mass_nominal_h1_hc_05_stack_4->SetBinError(21,0.5959064);
   mass_nominal_h1_hc_05_stack_4->SetBinError(22,0.4832568);
   mass_nominal_h1_hc_05_stack_4->SetBinError(23,0.5275652);
   mass_nominal_h1_hc_05_stack_4->SetBinError(24,0.4232632);
   mass_nominal_h1_hc_05_stack_4->SetBinError(25,0.4270256);
   mass_nominal_h1_hc_05_stack_4->SetBinError(26,0.4078667);
   mass_nominal_h1_hc_05_stack_4->SetBinError(27,0.3577227);
   mass_nominal_h1_hc_05_stack_4->SetBinError(28,0.334619);
   mass_nominal_h1_hc_05_stack_4->SetBinError(29,0.2884053);
   mass_nominal_h1_hc_05_stack_4->SetBinError(30,0.2465434);
   mass_nominal_h1_hc_05_stack_4->SetBinError(31,0.2465434);
   mass_nominal_h1_hc_05_stack_4->SetBinError(32,0.2465434);
   mass_nominal_h1_hc_05_stack_4->SetBinError(33,0.2039333);
   mass_nominal_h1_hc_05_stack_4->SetBinError(34,0.1959328);
   mass_nominal_h1_hc_05_stack_4->SetBinError(35,0.2529482);
   mass_nominal_h1_hc_05_stack_4->SetBinError(36,0.1496462);
   mass_nominal_h1_hc_05_stack_4->SetBinError(37,0.1788614);
   mass_nominal_h1_hc_05_stack_4->SetBinError(38,0.1131219);
   mass_nominal_h1_hc_05_stack_4->SetBinError(39,0.0979664);
   mass_nominal_h1_hc_05_stack_4->SetBinError(40,0.0979664);
   mass_nominal_h1_hc_05_stack_4->SetEntries(4294);
   mass_nominal_h1_hc_05_stack_4->SetStats(0);
   mass_nominal_h1_hc_05_stack_4->SetOption("Hist");
   mass_nominal_h1_hc_05_stack_4->SetContour(20);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(0,0);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(1,1.156671);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(2,2.313342);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(3,3.470013);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(4,4.626684);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(5,5.783355);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(6,6.940026);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(7,8.096697);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(8,9.253368);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(9,10.41004);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(10,11.56671);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(11,12.72338);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(12,13.88005);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(13,15.03672);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(14,16.19339);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(15,17.35006);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(16,18.50674);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(17,19.66341);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(18,20.82008);
   mass_nominal_h1_hc_05_stack_4->SetContourLevel(19,21.97675);
   mass_nominal_h1_hc_05_stack_4->SetFillColor(6);
   mass_nominal_h1_hc_05_stack_4->SetFillStyle(3295);
   mass_nominal_h1_hc_05_stack_4->SetLineColor(6);
   mass_nominal_h1_hc_05_stack_4->SetLineWidth(2);
   mass_nominal_h1_hc_05_stack_4->SetMarkerStyle(20);
   mass_nominal_h1_hc_05_stack_4->SetMarkerSize(0);
   mass_nominal_h1_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack->Add(mass_nominal_h1_hc_05_stack_4,"Hist");
   Double_t xAxis18[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_hc_06_stack_5 = new TH1F("mass_nominal_h1_hc_06_stack_5","Other",40, xAxis18);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(8,0.03200593);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(9,0.2400445);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(10,0.3520652);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(11,0.2400445);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(12,0.2880533);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(13,0.4000741);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(14,0.2400445);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(15,0.2560474);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(16,0.2720504);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(17,0.1280237);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(18,0.2400445);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(19,0.08001482);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(20,0.04800889);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(21,0.1120207);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(22,0.03200593);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(23,0.06401186);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(24,0.04800889);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(25,0.03200593);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(26,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(28,0.03200593);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(32,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(33,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetBinContent(36,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetBinError(8,0.02263161);
   mass_nominal_h1_hc_06_stack_5->SetBinError(9,0.06197921);
   mass_nominal_h1_hc_06_stack_5->SetBinError(10,0.07506055);
   mass_nominal_h1_hc_06_stack_5->SetBinError(11,0.06197921);
   mass_nominal_h1_hc_06_stack_5->SetBinError(12,0.06789483);
   mass_nominal_h1_hc_06_stack_5->SetBinError(13,0.08001482);
   mass_nominal_h1_hc_06_stack_5->SetBinError(14,0.06197921);
   mass_nominal_h1_hc_06_stack_5->SetBinError(15,0.06401185);
   mass_nominal_h1_hc_06_stack_5->SetBinError(16,0.06598191);
   mass_nominal_h1_hc_06_stack_5->SetBinError(17,0.04526322);
   mass_nominal_h1_hc_06_stack_5->SetBinError(18,0.06197921);
   mass_nominal_h1_hc_06_stack_5->SetBinError(19,0.03578371);
   mass_nominal_h1_hc_06_stack_5->SetBinError(20,0.02771795);
   mass_nominal_h1_hc_06_stack_5->SetBinError(21,0.04233986);
   mass_nominal_h1_hc_06_stack_5->SetBinError(22,0.02263161);
   mass_nominal_h1_hc_06_stack_5->SetBinError(23,0.03200593);
   mass_nominal_h1_hc_06_stack_5->SetBinError(24,0.02771795);
   mass_nominal_h1_hc_06_stack_5->SetBinError(25,0.02263161);
   mass_nominal_h1_hc_06_stack_5->SetBinError(26,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetBinError(28,0.02263161);
   mass_nominal_h1_hc_06_stack_5->SetBinError(32,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetBinError(33,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetBinError(36,0.01600296);
   mass_nominal_h1_hc_06_stack_5->SetEntries(200);
   mass_nominal_h1_hc_06_stack_5->SetStats(0);
   mass_nominal_h1_hc_06_stack_5->SetOption("Hist");
   mass_nominal_h1_hc_06_stack_5->SetContour(20);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(0,0);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(1,0.0200037);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(2,0.04000741);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(3,0.06001111);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(4,0.08001482);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(5,0.1000185);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(6,0.1200222);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(7,0.1400259);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(8,0.1600296);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(9,0.1800333);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(10,0.200037);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(11,0.2200408);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(12,0.2400445);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(13,0.2600482);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(14,0.2800519);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(15,0.3000556);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(16,0.3200593);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(17,0.340063);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(18,0.3600667);
   mass_nominal_h1_hc_06_stack_5->SetContourLevel(19,0.3800704);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_nominal_h1_hc_06_stack_5->SetFillColor(ci);
   mass_nominal_h1_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_nominal_h1_hc_06_stack_5->SetLineColor(ci);
   mass_nominal_h1_hc_06_stack_5->SetLineWidth(2);
   mass_nominal_h1_hc_06_stack_5->SetMarkerStyle(20);
   mass_nominal_h1_hc_06_stack_5->SetMarkerSize(0);
   mass_nominal_h1_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack->Add(mass_nominal_h1_hc_06_stack_5,"Hist");
   mass_nominal_h1_stack->Draw("");
   Double_t xAxis19[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_hc_01__3 = new TH1F("mass_nominal_h1_hc_01__3","Data",40, xAxis19);
   mass_nominal_h1_hc_01__3->SetBinContent(8,20.0295);
   mass_nominal_h1_hc_01__3->SetBinContent(9,72.10619);
   mass_nominal_h1_hc_01__3->SetBinContent(10,89.13127);
   mass_nominal_h1_hc_01__3->SetBinContent(11,80.118);
   mass_nominal_h1_hc_01__3->SetBinContent(12,73.10767);
   mass_nominal_h1_hc_01__3->SetBinContent(13,69.10177);
   mass_nominal_h1_hc_01__3->SetBinContent(14,66.09734);
   mass_nominal_h1_hc_01__3->SetBinContent(15,64.0944);
   mass_nominal_h1_hc_01__3->SetBinContent(16,34.05015);
   mass_nominal_h1_hc_01__3->SetBinContent(17,23.03392);
   mass_nominal_h1_hc_01__3->SetBinContent(18,14.02065);
   mass_nominal_h1_hc_01__3->SetBinContent(19,22.03245);
   mass_nominal_h1_hc_01__3->SetBinContent(20,8.0118);
   mass_nominal_h1_hc_01__3->SetBinContent(21,7.010324);
   mass_nominal_h1_hc_01__3->SetBinContent(22,8.0118);
   mass_nominal_h1_hc_01__3->SetBinContent(23,5.007375);
   mass_nominal_h1_hc_01__3->SetBinContent(24,4.0059);
   mass_nominal_h1_hc_01__3->SetBinContent(25,7.010324);
   mass_nominal_h1_hc_01__3->SetBinContent(26,1.001475);
   mass_nominal_h1_hc_01__3->SetBinContent(27,2.00295);
   mass_nominal_h1_hc_01__3->SetBinContent(28,3.004425);
   mass_nominal_h1_hc_01__3->SetBinContent(30,2.00295);
   mass_nominal_h1_hc_01__3->SetBinContent(31,2.00295);
   mass_nominal_h1_hc_01__3->SetBinContent(32,2.00295);
   mass_nominal_h1_hc_01__3->SetBinContent(35,1.001475);
   mass_nominal_h1_hc_01__3->SetBinError(8,4.478732);
   mass_nominal_h1_hc_01__3->SetBinError(9,8.497797);
   mass_nominal_h1_hc_01__3->SetBinError(10,9.447896);
   mass_nominal_h1_hc_01__3->SetBinError(11,8.957464);
   mass_nominal_h1_hc_01__3->SetBinError(12,8.556606);
   mass_nominal_h1_hc_01__3->SetBinError(13,8.318876);
   mass_nominal_h1_hc_01__3->SetBinError(14,8.136021);
   mass_nominal_h1_hc_01__3->SetBinError(15,8.011799);
   mass_nominal_h1_hc_01__3->SetBinError(16,5.839552);
   mass_nominal_h1_hc_01__3->SetBinError(17,4.802905);
   mass_nominal_h1_hc_01__3->SetBinError(18,3.747176);
   mass_nominal_h1_hc_01__3->SetBinError(19,4.697334);
   mass_nominal_h1_hc_01__3->SetBinError(20,2.832599);
   mass_nominal_h1_hc_01__3->SetBinError(21,2.649654);
   mass_nominal_h1_hc_01__3->SetBinError(22,2.832599);
   mass_nominal_h1_hc_01__3->SetBinError(23,2.239366);
   mass_nominal_h1_hc_01__3->SetBinError(24,2.00295);
   mass_nominal_h1_hc_01__3->SetBinError(25,2.649654);
   mass_nominal_h1_hc_01__3->SetBinError(26,1.001475);
   mass_nominal_h1_hc_01__3->SetBinError(27,1.416299);
   mass_nominal_h1_hc_01__3->SetBinError(28,1.734605);
   mass_nominal_h1_hc_01__3->SetBinError(30,1.416299);
   mass_nominal_h1_hc_01__3->SetBinError(31,1.416299);
   mass_nominal_h1_hc_01__3->SetBinError(32,1.416299);
   mass_nominal_h1_hc_01__3->SetBinError(35,1.001475);
   mass_nominal_h1_hc_01__3->SetEntries(678);
   mass_nominal_h1_hc_01__3->SetStats(0);
   mass_nominal_h1_hc_01__3->SetOption("E1 sames");
   mass_nominal_h1_hc_01__3->SetContour(20);
   mass_nominal_h1_hc_01__3->SetContourLevel(0,0);
   mass_nominal_h1_hc_01__3->SetContourLevel(1,4.456563);
   mass_nominal_h1_hc_01__3->SetContourLevel(2,8.913127);
   mass_nominal_h1_hc_01__3->SetContourLevel(3,13.36969);
   mass_nominal_h1_hc_01__3->SetContourLevel(4,17.82625);
   mass_nominal_h1_hc_01__3->SetContourLevel(5,22.28282);
   mass_nominal_h1_hc_01__3->SetContourLevel(6,26.73938);
   mass_nominal_h1_hc_01__3->SetContourLevel(7,31.19594);
   mass_nominal_h1_hc_01__3->SetContourLevel(8,35.65251);
   mass_nominal_h1_hc_01__3->SetContourLevel(9,40.10907);
   mass_nominal_h1_hc_01__3->SetContourLevel(10,44.56563);
   mass_nominal_h1_hc_01__3->SetContourLevel(11,49.0222);
   mass_nominal_h1_hc_01__3->SetContourLevel(12,53.47876);
   mass_nominal_h1_hc_01__3->SetContourLevel(13,57.93532);
   mass_nominal_h1_hc_01__3->SetContourLevel(14,62.39189);
   mass_nominal_h1_hc_01__3->SetContourLevel(15,66.84845);
   mass_nominal_h1_hc_01__3->SetContourLevel(16,71.30501);
   mass_nominal_h1_hc_01__3->SetContourLevel(17,75.76158);
   mass_nominal_h1_hc_01__3->SetContourLevel(18,80.21814);
   mass_nominal_h1_hc_01__3->SetContourLevel(19,84.67471);
   mass_nominal_h1_hc_01__3->SetLineWidth(2);
   mass_nominal_h1_hc_01__3->SetMarkerStyle(20);
   mass_nominal_h1_hc_01__3->SetMarkerSize(1.2);
   mass_nominal_h1_hc_01__3->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_hc_01__3->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_01__3->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_01__3->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_01__3->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_01__3->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_01__3->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_01__3->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_01__3->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_hc_01__3->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_01__3->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_01__3->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h1_hc_01__3->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_01__3->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_hc_01__3->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_hc_01__3->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_hc_01__3->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_hc_01__3->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_hc_01__3->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h1_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis20[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_stack_copy = new TH1F("mass_nominal_h1_stack_copy","mass_nominal_h1",40, xAxis20);
   mass_nominal_h1_stack_copy->SetMinimum(0);
   mass_nominal_h1_stack_copy->SetMaximum(104.4961);
   mass_nominal_h1_stack_copy->SetDirectory(0);
   mass_nominal_h1_stack_copy->SetStats(0);
   mass_nominal_h1_stack_copy->SetLineWidth(2);
   mass_nominal_h1_stack_copy->SetMarkerStyle(20);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_nominal_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis21[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__4 = new TH1F("h_sig__4","Data",40, xAxis21);
   h_sig__4->SetBinContent(8,0.1381146);
   h_sig__4->SetBinContent(9,0.6138428);
   h_sig__4->SetBinContent(10,1.933605);
   h_sig__4->SetBinContent(11,3.391482);
   h_sig__4->SetBinContent(12,3.790479);
   h_sig__4->SetBinContent(13,4.112747);
   h_sig__4->SetBinContent(14,3.391482);
   h_sig__4->SetBinContent(15,3.759787);
   h_sig__4->SetBinContent(16,2.792985);
   h_sig__4->SetBinContent(17,1.979643);
   h_sig__4->SetBinContent(18,0.1381146);
   h_sig__4->SetBinContent(21,0.01534607);
   h_sig__4->SetEntries(1698);
   h_sig__4->SetStats(0);
   h_sig__4->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__4->SetLineColor(ci);
   h_sig__4->SetLineWidth(4);
   h_sig__4->SetMarkerStyle(20);
   h_sig__4->SetMarkerSize(0);
   h_sig__4->GetXaxis()->SetNdivisions(505);
   h_sig__4->GetXaxis()->SetLabelFont(132);
   h_sig__4->GetXaxis()->SetLabelOffset(0.01);
   h_sig__4->GetXaxis()->SetLabelSize(0.06);
   h_sig__4->GetXaxis()->SetTitleSize(0.072);
   h_sig__4->GetXaxis()->SetTitleOffset(0.95);
   h_sig__4->GetXaxis()->SetTitleFont(132);
   h_sig__4->GetYaxis()->SetLabelFont(132);
   h_sig__4->GetYaxis()->SetLabelOffset(0.01);
   h_sig__4->GetYaxis()->SetLabelSize(0.06);
   h_sig__4->GetYaxis()->SetTitleSize(0.072);
   h_sig__4->GetYaxis()->SetTitleOffset(0.95);
   h_sig__4->GetYaxis()->SetTitleFont(132);
   h_sig__4->GetZaxis()->SetLabelFont(132);
   h_sig__4->GetZaxis()->SetLabelSize(0.06);
   h_sig__4->GetZaxis()->SetTitleSize(0.072);
   h_sig__4->GetZaxis()->SetTitleOffset(1.2);
   h_sig__4->GetZaxis()->SetTitleFont(132);
   h_sig__4->Draw("h same");
   Double_t xAxis22[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_stack_copy = new TH1F("mass_nominal_h1_stack_copy","mass_nominal_h1",40, xAxis22);
   mass_nominal_h1_stack_copy->SetMinimum(0);
   mass_nominal_h1_stack_copy->SetMaximum(104.4961);
   mass_nominal_h1_stack_copy->SetDirectory(0);
   mass_nominal_h1_stack_copy->SetStats(0);
   mass_nominal_h1_stack_copy->SetLineWidth(2);
   mass_nominal_h1_stack_copy->SetMarkerStyle(20);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_nominal_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis23[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_stack_copy = new TH1F("mass_nominal_h1_stack_copy","mass_nominal_h1",40, xAxis23);
   mass_nominal_h1_stack_copy->SetMinimum(0);
   mass_nominal_h1_stack_copy->SetMaximum(104.4961);
   mass_nominal_h1_stack_copy->SetDirectory(0);
   mass_nominal_h1_stack_copy->SetStats(0);
   mass_nominal_h1_stack_copy->SetLineWidth(2);
   mass_nominal_h1_stack_copy->SetMarkerStyle(20);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_nominal_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis24[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h1_stack_copy = new TH1F("mass_nominal_h1_stack_copy","mass_nominal_h1",40, xAxis24);
   mass_nominal_h1_stack_copy->SetMinimum(0);
   mass_nominal_h1_stack_copy->SetMaximum(104.4961);
   mass_nominal_h1_stack_copy->SetDirectory(0);
   mass_nominal_h1_stack_copy->SetStats(0);
   mass_nominal_h1_stack_copy->SetLineWidth(2);
   mass_nominal_h1_stack_copy->SetMarkerStyle(20);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_nominal_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h1_stack_copy->Draw("sameaxis");
   mass_nominal_h1_mainpad->Modified();
   mass_nominal_h1_canvas->cd();
   mass_nominal_h1_canvas->Modified();
   mass_nominal_h1_canvas->cd();
   mass_nominal_h1_canvas->SetSelected(mass_nominal_h1_canvas);
}


==> figs/C/fig1f.C <==
void all_tight_h1()
{
//=========Macro generated from canvas: mass_tight_h1_canvas/mass_tight_h1
//=========  (Fri Jul  6 23:36:46 2018) by ROOT version 6.12/06
   TCanvas *mass_tight_h1_canvas = new TCanvas("mass_tight_h1_canvas", "mass_tight_h1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_tight_h1_canvas->SetHighLightColor(2);
   mass_tight_h1_canvas->Range(0,0,1,1);
   mass_tight_h1_canvas->SetFillColor(0);
   mass_tight_h1_canvas->SetBorderMode(0);
   mass_tight_h1_canvas->SetBorderSize(2);
   mass_tight_h1_canvas->SetTickx(1);
   mass_tight_h1_canvas->SetTicky(1);
   mass_tight_h1_canvas->SetLeftMargin(0.14);
   mass_tight_h1_canvas->SetRightMargin(0.05);
   mass_tight_h1_canvas->SetTopMargin(0.05);
   mass_tight_h1_canvas->SetBottomMargin(0.16);
   mass_tight_h1_canvas->SetFrameLineWidth(2);
   mass_tight_h1_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_tight_h1_mainpad
   TPad *mass_tight_h1_mainpad = new TPad("mass_tight_h1_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_tight_h1_mainpad->Draw();
   mass_tight_h1_mainpad->cd();
   mass_tight_h1_mainpad->Range(-33.65385,-6.700357,206.7308,33.18272);
   mass_tight_h1_mainpad->SetFillColor(0);
   mass_tight_h1_mainpad->SetBorderMode(0);
   mass_tight_h1_mainpad->SetBorderSize(2);
   mass_tight_h1_mainpad->SetTickx(1);
   mass_tight_h1_mainpad->SetTicky(1);
   mass_tight_h1_mainpad->SetLeftMargin(0.14);
   mass_tight_h1_mainpad->SetRightMargin(0.028);
   mass_tight_h1_mainpad->SetTopMargin(0.005);
   mass_tight_h1_mainpad->SetBottomMargin(0.168);
   mass_tight_h1_mainpad->SetFrameLineWidth(2);
   mass_tight_h1_mainpad->SetFrameBorderMode(0);
   mass_tight_h1_mainpad->SetFrameLineWidth(2);
   mass_tight_h1_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_tight_h1_stack = new THStack();
   mass_tight_h1_stack->SetName("mass_tight_h1_stack");
   mass_tight_h1_stack->SetTitle("mass_tight_h1");
   mass_tight_h1_stack->SetMaximum(31.41267);
   Double_t xAxis205[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_stack_stack_18 = new TH1F("mass_tight_h1_stack_stack_18","mass_tight_h1",40, xAxis205);
   mass_tight_h1_stack_stack_18->SetMinimum(0);
   mass_tight_h1_stack_stack_18->SetMaximum(32.98331);
   mass_tight_h1_stack_stack_18->SetDirectory(0);
   mass_tight_h1_stack_stack_18->SetStats(0);
   mass_tight_h1_stack_stack_18->SetLineWidth(2);
   mass_tight_h1_stack_stack_18->SetMarkerStyle(20);
   mass_tight_h1_stack_stack_18->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_tight_h1_stack_stack_18->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_stack_stack_18->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_stack_stack_18->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_stack_18->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h1_stack_stack_18->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h1_stack_stack_18->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h1_stack_stack_18->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_stack_stack_18->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h1_stack_stack_18->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_stack_stack_18->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_stack_18->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_stack_18->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h1_stack_stack_18->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h1_stack_stack_18->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_stack_stack_18->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_stack_stack_18->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_stack_18->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_stack_stack_18->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_stack_stack_18->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack->SetHistogram(mass_tight_h1_stack_stack_18);
   
   Double_t xAxis206[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_hc_02_stack_1 = new TH1F("mass_tight_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis206);
   mass_tight_h1_hc_02_stack_1->SetBinContent(12,0.7164647);
   mass_tight_h1_hc_02_stack_1->SetBinContent(13,4.905027);
   mass_tight_h1_hc_02_stack_1->SetBinContent(14,5.456154);
   mass_tight_h1_hc_02_stack_1->SetBinContent(15,3.912999);
   mass_tight_h1_hc_02_stack_1->SetBinContent(16,1.873831);
   mass_tight_h1_hc_02_stack_1->SetBinContent(17,1.157366);
   mass_tight_h1_hc_02_stack_1->SetBinContent(18,0.1102253);
   mass_tight_h1_hc_02_stack_1->SetBinContent(19,0.1102253);
   mass_tight_h1_hc_02_stack_1->SetBinContent(20,0.05511267);
   mass_tight_h1_hc_02_stack_1->SetBinContent(22,0.05511267);
   mass_tight_h1_hc_02_stack_1->SetBinError(12,0.1987115);
   mass_tight_h1_hc_02_stack_1->SetBinError(13,0.5199319);
   mass_tight_h1_hc_02_stack_1->SetBinError(14,0.5483641);
   mass_tight_h1_hc_02_stack_1->SetBinError(15,0.4643876);
   mass_tight_h1_hc_02_stack_1->SetBinError(16,0.3213593);
   mass_tight_h1_hc_02_stack_1->SetBinError(17,0.252558);
   mass_tight_h1_hc_02_stack_1->SetBinError(18,0.07794108);
   mass_tight_h1_hc_02_stack_1->SetBinError(19,0.07794108);
   mass_tight_h1_hc_02_stack_1->SetBinError(20,0.05511267);
   mass_tight_h1_hc_02_stack_1->SetBinError(22,0.05511267);
   mass_tight_h1_hc_02_stack_1->SetEntries(333);
   mass_tight_h1_hc_02_stack_1->SetStats(0);
   mass_tight_h1_hc_02_stack_1->SetOption("Hist");
   mass_tight_h1_hc_02_stack_1->SetContour(20);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(0,0);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(1,0.2728077);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(2,0.5456154);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(3,0.8184231);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(4,1.091231);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(5,1.364039);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(6,1.636846);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(7,1.909654);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(8,2.182462);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(9,2.455269);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(10,2.728077);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(11,3.000885);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(12,3.273692);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(13,3.5465);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(14,3.819308);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(15,4.092116);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(16,4.364923);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(17,4.637731);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(18,4.910539);
   mass_tight_h1_hc_02_stack_1->SetContourLevel(19,5.183346);
   mass_tight_h1_hc_02_stack_1->SetFillColor(2);
   mass_tight_h1_hc_02_stack_1->SetFillStyle(3254);
   mass_tight_h1_hc_02_stack_1->SetLineColor(2);
   mass_tight_h1_hc_02_stack_1->SetLineWidth(2);
   mass_tight_h1_hc_02_stack_1->SetMarkerStyle(20);
   mass_tight_h1_hc_02_stack_1->SetMarkerSize(0);
   mass_tight_h1_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack->Add(mass_tight_h1_hc_02_stack_1,"Hist");
   Double_t xAxis207[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_hc_03_stack_2 = new TH1F("mass_tight_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis207);
   mass_tight_h1_hc_03_stack_2->SetStats(0);
   mass_tight_h1_hc_03_stack_2->SetOption("Hist");
   mass_tight_h1_hc_03_stack_2->SetContour(20);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(0,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(1,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(2,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(3,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(4,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(5,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(6,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(7,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(8,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(9,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(10,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(11,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(12,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(13,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(14,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(15,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(16,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(17,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(18,0);
   mass_tight_h1_hc_03_stack_2->SetContourLevel(19,0);
   mass_tight_h1_hc_03_stack_2->SetFillColor(4);
   mass_tight_h1_hc_03_stack_2->SetFillStyle(3245);
   mass_tight_h1_hc_03_stack_2->SetLineColor(4);
   mass_tight_h1_hc_03_stack_2->SetLineWidth(2);
   mass_tight_h1_hc_03_stack_2->SetMarkerStyle(20);
   mass_tight_h1_hc_03_stack_2->SetMarkerSize(0);
   mass_tight_h1_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack->Add(mass_tight_h1_hc_03_stack_2,"Hist");
   Double_t xAxis208[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_hc_04_stack_3 = new TH1F("mass_tight_h1_hc_04_stack_3","QCD",40, xAxis208);
   mass_tight_h1_hc_04_stack_3->SetBinContent(12,0.625558);
   mass_tight_h1_hc_04_stack_3->SetBinContent(13,1.876674);
   mass_tight_h1_hc_04_stack_3->SetBinContent(14,2.574412);
   mass_tight_h1_hc_04_stack_3->SetBinContent(15,2.261633);
   mass_tight_h1_hc_04_stack_3->SetBinContent(16,1.924794);
   mass_tight_h1_hc_04_stack_3->SetBinContent(17,1.876674);
   mass_tight_h1_hc_04_stack_3->SetBinContent(18,1.058637);
   mass_tight_h1_hc_04_stack_3->SetBinContent(19,1.010517);
   mass_tight_h1_hc_04_stack_3->SetBinContent(20,0.5052584);
   mass_tight_h1_hc_04_stack_3->SetBinContent(21,0.5052584);
   mass_tight_h1_hc_04_stack_3->SetBinContent(22,0.2405992);
   mass_tight_h1_hc_04_stack_3->SetBinContent(23,0.2646591);
   mass_tight_h1_hc_04_stack_3->SetBinContent(24,0.1443595);
   mass_tight_h1_hc_04_stack_3->SetBinContent(25,0.1684195);
   mass_tight_h1_hc_04_stack_3->SetBinContent(26,0.1202996);
   mass_tight_h1_hc_04_stack_3->SetBinContent(27,0.09623969);
   mass_tight_h1_hc_04_stack_3->SetBinContent(28,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinContent(29,0.1443595);
   mass_tight_h1_hc_04_stack_3->SetBinContent(30,0.07217976);
   mass_tight_h1_hc_04_stack_3->SetBinContent(31,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinContent(32,0.04811985);
   mass_tight_h1_hc_04_stack_3->SetBinContent(33,0.07217976);
   mass_tight_h1_hc_04_stack_3->SetBinContent(34,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinContent(37,0.04811985);
   mass_tight_h1_hc_04_stack_3->SetBinContent(38,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinContent(39,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinError(12,0.122682);
   mass_tight_h1_hc_04_stack_3->SetBinError(13,0.2124915);
   mass_tight_h1_hc_04_stack_3->SetBinError(14,0.2488778);
   mass_tight_h1_hc_04_stack_3->SetBinError(15,0.2332696);
   mass_tight_h1_hc_04_stack_3->SetBinError(16,0.2151985);
   mass_tight_h1_hc_04_stack_3->SetBinError(17,0.2124915);
   mass_tight_h1_hc_04_stack_3->SetBinError(18,0.1595955);
   mass_tight_h1_hc_04_stack_3->SetBinError(19,0.1559261);
   mass_tight_h1_hc_04_stack_3->SetBinError(20,0.1102564);
   mass_tight_h1_hc_04_stack_3->SetBinError(21,0.1102564);
   mass_tight_h1_hc_04_stack_3->SetBinError(22,0.07608416);
   mass_tight_h1_hc_04_stack_3->SetBinError(23,0.07979774);
   mass_tight_h1_hc_04_stack_3->SetBinError(24,0.05893453);
   mass_tight_h1_hc_04_stack_3->SetBinError(25,0.06365657);
   mass_tight_h1_hc_04_stack_3->SetBinError(26,0.05379962);
   mass_tight_h1_hc_04_stack_3->SetBinError(27,0.04811985);
   mass_tight_h1_hc_04_stack_3->SetBinError(28,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinError(29,0.05893453);
   mass_tight_h1_hc_04_stack_3->SetBinError(30,0.04167301);
   mass_tight_h1_hc_04_stack_3->SetBinError(31,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinError(32,0.03402587);
   mass_tight_h1_hc_04_stack_3->SetBinError(33,0.04167301);
   mass_tight_h1_hc_04_stack_3->SetBinError(34,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinError(37,0.03402587);
   mass_tight_h1_hc_04_stack_3->SetBinError(38,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetBinError(39,0.02405992);
   mass_tight_h1_hc_04_stack_3->SetEntries(655);
   mass_tight_h1_hc_04_stack_3->SetStats(0);
   mass_tight_h1_hc_04_stack_3->SetOption("Hist");
   mass_tight_h1_hc_04_stack_3->SetContour(20);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(0,0);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(1,0.1287206);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(2,0.2574412);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(3,0.3861618);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(4,0.5148823);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(5,0.6436029);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(6,0.7723235);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(7,0.9010441);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(8,1.029765);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(9,1.158485);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(10,1.287206);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(11,1.415926);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(12,1.544647);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(13,1.673368);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(14,1.802088);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(15,1.930809);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(16,2.059529);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(17,2.18825);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(18,2.316971);
   mass_tight_h1_hc_04_stack_3->SetContourLevel(19,2.445691);
   mass_tight_h1_hc_04_stack_3->SetFillColor(28);
   mass_tight_h1_hc_04_stack_3->SetFillStyle(3205);
   mass_tight_h1_hc_04_stack_3->SetLineColor(28);
   mass_tight_h1_hc_04_stack_3->SetLineWidth(2);
   mass_tight_h1_hc_04_stack_3->SetMarkerStyle(20);
   mass_tight_h1_hc_04_stack_3->SetMarkerSize(0);
   mass_tight_h1_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack->Add(mass_tight_h1_hc_04_stack_3,"Hist");
   Double_t xAxis209[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_hc_05_stack_4 = new TH1F("mass_tight_h1_hc_05_stack_4","#it{Vj}",40, xAxis209);
   mass_tight_h1_hc_05_stack_4->SetBinContent(12,0.5806026);
   mass_tight_h1_hc_05_stack_4->SetBinContent(13,4.789971);
   mass_tight_h1_hc_05_stack_4->SetBinContent(14,8.418737);
   mass_tight_h1_hc_05_stack_4->SetBinContent(15,13.20871);
   mass_tight_h1_hc_05_stack_4->SetBinContent(16,15.14405);
   mass_tight_h1_hc_05_stack_4->SetBinContent(17,15.24082);
   mass_tight_h1_hc_05_stack_4->SetBinContent(18,14.7086);
   mass_tight_h1_hc_05_stack_4->SetBinContent(19,12.48296);
   mass_tight_h1_hc_05_stack_4->SetBinContent(20,11.70882);
   mass_tight_h1_hc_05_stack_4->SetBinContent(21,8.563889);
   mass_tight_h1_hc_05_stack_4->SetBinContent(22,5.99956);
   mass_tight_h1_hc_05_stack_4->SetBinContent(23,6.628546);
   mass_tight_h1_hc_05_stack_4->SetBinContent(24,4.209369);
   mass_tight_h1_hc_05_stack_4->SetBinContent(25,3.870684);
   mass_tight_h1_hc_05_stack_4->SetBinContent(26,3.725533);
   mass_tight_h1_hc_05_stack_4->SetBinContent(27,2.612712);
   mass_tight_h1_hc_05_stack_4->SetBinContent(28,2.032109);
   mass_tight_h1_hc_05_stack_4->SetBinContent(29,1.548274);
   mass_tight_h1_hc_05_stack_4->SetBinContent(30,1.257972);
   mass_tight_h1_hc_05_stack_4->SetBinContent(31,0.967671);
   mass_tight_h1_hc_05_stack_4->SetBinContent(32,1.161205);
   mass_tight_h1_hc_05_stack_4->SetBinContent(33,0.6773697);
   mass_tight_h1_hc_05_stack_4->SetBinContent(34,0.7741368);
   mass_tight_h1_hc_05_stack_4->SetBinContent(35,0.967671);
   mass_tight_h1_hc_05_stack_4->SetBinContent(36,0.3386849);
   mass_tight_h1_hc_05_stack_4->SetBinContent(37,0.5322191);
   mass_tight_h1_hc_05_stack_4->SetBinContent(38,0.1935342);
   mass_tight_h1_hc_05_stack_4->SetBinContent(39,0.1451506);
   mass_tight_h1_hc_05_stack_4->SetBinContent(40,0.1451506);
   mass_tight_h1_hc_05_stack_4->SetBinError(12,0.1676055);
   mass_tight_h1_hc_05_stack_4->SetBinError(13,0.4814102);
   mass_tight_h1_hc_05_stack_4->SetBinError(14,0.6382229);
   mass_tight_h1_hc_05_stack_4->SetBinError(15,0.7994274);
   mass_tight_h1_hc_05_stack_4->SetBinError(16,0.8559924);
   mass_tight_h1_hc_05_stack_4->SetBinError(17,0.8587228);
   mass_tight_h1_hc_05_stack_4->SetBinError(18,0.843596);
   mass_tight_h1_hc_05_stack_4->SetBinError(19,0.7771549);
   mass_tight_h1_hc_05_stack_4->SetBinError(20,0.7526714);
   mass_tight_h1_hc_05_stack_4->SetBinError(21,0.6437013);
   mass_tight_h1_hc_05_stack_4->SetBinError(22,0.5387764);
   mass_tight_h1_hc_05_stack_4->SetBinError(23,0.5663149);
   mass_tight_h1_hc_05_stack_4->SetBinError(24,0.4512917);
   mass_tight_h1_hc_05_stack_4->SetBinError(25,0.4327556);
   mass_tight_h1_hc_05_stack_4->SetBinError(26,0.4245639);
   mass_tight_h1_hc_05_stack_4->SetBinError(27,0.355545);
   mass_tight_h1_hc_05_stack_4->SetBinError(28,0.3135612);
   mass_tight_h1_hc_05_stack_4->SetBinError(29,0.2736987);
   mass_tight_h1_hc_05_stack_4->SetBinError(30,0.2467087);
   mass_tight_h1_hc_05_stack_4->SetBinError(31,0.2163778);
   mass_tight_h1_hc_05_stack_4->SetBinError(32,0.23703);
   mass_tight_h1_hc_05_stack_4->SetBinError(33,0.1810347);
   mass_tight_h1_hc_05_stack_4->SetBinError(34,0.1935342);
   mass_tight_h1_hc_05_stack_4->SetBinError(35,0.2163778);
   mass_tight_h1_hc_05_stack_4->SetBinError(36,0.1280108);
   mass_tight_h1_hc_05_stack_4->SetBinError(37,0.1604701);
   mass_tight_h1_hc_05_stack_4->SetBinError(38,0.0967671);
   mass_tight_h1_hc_05_stack_4->SetBinError(39,0.08380277);
   mass_tight_h1_hc_05_stack_4->SetBinError(40,0.08380277);
   mass_tight_h1_hc_05_stack_4->SetEntries(2948);
   mass_tight_h1_hc_05_stack_4->SetStats(0);
   mass_tight_h1_hc_05_stack_4->SetOption("Hist");
   mass_tight_h1_hc_05_stack_4->SetContour(20);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(0,0);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(1,0.7620409);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(2,1.524082);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(3,2.286123);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(4,3.048164);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(5,3.810205);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(6,4.572245);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(7,5.334286);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(8,6.096327);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(9,6.858368);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(10,7.620409);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(11,8.38245);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(12,9.144491);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(13,9.906532);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(14,10.66857);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(15,11.43061);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(16,12.19265);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(17,12.9547);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(18,13.71674);
   mass_tight_h1_hc_05_stack_4->SetContourLevel(19,14.47878);
   mass_tight_h1_hc_05_stack_4->SetFillColor(6);
   mass_tight_h1_hc_05_stack_4->SetFillStyle(3295);
   mass_tight_h1_hc_05_stack_4->SetLineColor(6);
   mass_tight_h1_hc_05_stack_4->SetLineWidth(2);
   mass_tight_h1_hc_05_stack_4->SetMarkerStyle(20);
   mass_tight_h1_hc_05_stack_4->SetMarkerSize(0);
   mass_tight_h1_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack->Add(mass_tight_h1_hc_05_stack_4,"Hist");
   Double_t xAxis210[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_hc_06_stack_5 = new TH1F("mass_tight_h1_hc_06_stack_5","Other",40, xAxis210);
   mass_tight_h1_hc_06_stack_5->SetBinContent(13,0.07802375);
   mass_tight_h1_hc_06_stack_5->SetBinContent(14,0.1365416);
   mass_tight_h1_hc_06_stack_5->SetBinContent(15,0.2340712);
   mass_tight_h1_hc_06_stack_5->SetBinContent(16,0.2730831);
   mass_tight_h1_hc_06_stack_5->SetBinContent(17,0.1365416);
   mass_tight_h1_hc_06_stack_5->SetBinContent(18,0.2730831);
   mass_tight_h1_hc_06_stack_5->SetBinContent(19,0.1560475);
   mass_tight_h1_hc_06_stack_5->SetBinContent(20,0.07802375);
   mass_tight_h1_hc_06_stack_5->SetBinContent(21,0.1560475);
   mass_tight_h1_hc_06_stack_5->SetBinContent(22,0.05851781);
   mass_tight_h1_hc_06_stack_5->SetBinContent(23,0.09752968);
   mass_tight_h1_hc_06_stack_5->SetBinContent(24,0.05851781);
   mass_tight_h1_hc_06_stack_5->SetBinContent(25,0.03901187);
   mass_tight_h1_hc_06_stack_5->SetBinContent(26,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetBinContent(27,0.03901187);
   mass_tight_h1_hc_06_stack_5->SetBinContent(28,0.05851781);
   mass_tight_h1_hc_06_stack_5->SetBinContent(30,0.03901187);
   mass_tight_h1_hc_06_stack_5->SetBinContent(32,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetBinContent(33,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetBinContent(36,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetBinError(13,0.03901187);
   mass_tight_h1_hc_06_stack_5->SetBinError(14,0.05160786);
   mass_tight_h1_hc_06_stack_5->SetBinError(15,0.06757055);
   mass_tight_h1_hc_06_stack_5->SetBinError(16,0.07298453);
   mass_tight_h1_hc_06_stack_5->SetBinError(17,0.05160786);
   mass_tight_h1_hc_06_stack_5->SetBinError(18,0.07298453);
   mass_tight_h1_hc_06_stack_5->SetBinError(19,0.05517112);
   mass_tight_h1_hc_06_stack_5->SetBinError(20,0.03901187);
   mass_tight_h1_hc_06_stack_5->SetBinError(21,0.05517112);
   mass_tight_h1_hc_06_stack_5->SetBinError(22,0.03378527);
   mass_tight_h1_hc_06_stack_5->SetBinError(23,0.0436166);
   mass_tight_h1_hc_06_stack_5->SetBinError(24,0.03378527);
   mass_tight_h1_hc_06_stack_5->SetBinError(25,0.02758556);
   mass_tight_h1_hc_06_stack_5->SetBinError(26,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetBinError(27,0.02758556);
   mass_tight_h1_hc_06_stack_5->SetBinError(28,0.03378527);
   mass_tight_h1_hc_06_stack_5->SetBinError(30,0.02758556);
   mass_tight_h1_hc_06_stack_5->SetBinError(32,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetBinError(33,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetBinError(36,0.01950594);
   mass_tight_h1_hc_06_stack_5->SetEntries(102);
   mass_tight_h1_hc_06_stack_5->SetStats(0);
   mass_tight_h1_hc_06_stack_5->SetOption("Hist");
   mass_tight_h1_hc_06_stack_5->SetContour(20);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(0,0);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(1,0.01365416);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(2,0.02730831);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(3,0.04096247);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(4,0.05461662);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(5,0.06827078);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(6,0.08192493);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(7,0.09557909);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(8,0.1092332);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(9,0.1228874);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(10,0.1365416);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(11,0.1501957);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(12,0.1638499);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(13,0.177504);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(14,0.1911582);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(15,0.2048123);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(16,0.2184665);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(17,0.2321206);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(18,0.2457748);
   mass_tight_h1_hc_06_stack_5->SetContourLevel(19,0.259429);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_tight_h1_hc_06_stack_5->SetFillColor(ci);
   mass_tight_h1_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_tight_h1_hc_06_stack_5->SetLineColor(ci);
   mass_tight_h1_hc_06_stack_5->SetLineWidth(2);
   mass_tight_h1_hc_06_stack_5->SetMarkerStyle(20);
   mass_tight_h1_hc_06_stack_5->SetMarkerSize(0);
   mass_tight_h1_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack->Add(mass_tight_h1_hc_06_stack_5,"Hist");
   mass_tight_h1_stack->Draw("");
   Double_t xAxis211[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_hc_01__35 = new TH1F("mass_tight_h1_hc_01__35","Data",40, xAxis211);
   mass_tight_h1_hc_01__35->SetBinContent(12,3.032967);
   mass_tight_h1_hc_01__35->SetBinContent(13,14.15385);
   mass_tight_h1_hc_01__35->SetBinContent(14,17.18681);
   mass_tight_h1_hc_01__35->SetBinContent(15,26.28572);
   mass_tight_h1_hc_01__35->SetBinContent(16,20.21978);
   mass_tight_h1_hc_01__35->SetBinContent(17,15.16483);
   mass_tight_h1_hc_01__35->SetBinContent(18,13.14286);
   mass_tight_h1_hc_01__35->SetBinContent(19,18.1978);
   mass_tight_h1_hc_01__35->SetBinContent(20,9.098901);
   mass_tight_h1_hc_01__35->SetBinContent(21,8.087913);
   mass_tight_h1_hc_01__35->SetBinContent(22,10.10989);
   mass_tight_h1_hc_01__35->SetBinContent(23,5.054945);
   mass_tight_h1_hc_01__35->SetBinContent(24,3.032967);
   mass_tight_h1_hc_01__35->SetBinContent(25,6.065934);
   mass_tight_h1_hc_01__35->SetBinContent(26,2.021978);
   mass_tight_h1_hc_01__35->SetBinContent(27,2.021978);
   mass_tight_h1_hc_01__35->SetBinContent(28,4.043956);
   mass_tight_h1_hc_01__35->SetBinContent(30,2.021978);
   mass_tight_h1_hc_01__35->SetBinContent(31,2.021978);
   mass_tight_h1_hc_01__35->SetBinContent(32,2.021978);
   mass_tight_h1_hc_01__35->SetBinContent(35,1.010989);
   mass_tight_h1_hc_01__35->SetBinError(12,1.751084);
   mass_tight_h1_hc_01__35->SetBinError(13,3.782775);
   mass_tight_h1_hc_01__35->SetBinError(14,4.168414);
   mass_tight_h1_hc_01__35->SetBinError(15,5.155053);
   mass_tight_h1_hc_01__35->SetBinError(16,4.52128);
   mass_tight_h1_hc_01__35->SetBinError(17,3.915544);
   mass_tight_h1_hc_01__35->SetBinError(18,3.645173);
   mass_tight_h1_hc_01__35->SetBinError(19,4.289263);
   mass_tight_h1_hc_01__35->SetBinError(20,3.032967);
   mass_tight_h1_hc_01__35->SetBinError(21,2.859509);
   mass_tight_h1_hc_01__35->SetBinError(22,3.197028);
   mass_tight_h1_hc_01__35->SetBinError(23,2.26064);
   mass_tight_h1_hc_01__35->SetBinError(24,1.751084);
   mass_tight_h1_hc_01__35->SetBinError(25,2.476407);
   mass_tight_h1_hc_01__35->SetBinError(26,1.429754);
   mass_tight_h1_hc_01__35->SetBinError(27,1.429754);
   mass_tight_h1_hc_01__35->SetBinError(28,2.021978);
   mass_tight_h1_hc_01__35->SetBinError(30,1.429754);
   mass_tight_h1_hc_01__35->SetBinError(31,1.429754);
   mass_tight_h1_hc_01__35->SetBinError(32,1.429754);
   mass_tight_h1_hc_01__35->SetBinError(35,1.010989);
   mass_tight_h1_hc_01__35->SetEntries(182);
   mass_tight_h1_hc_01__35->SetStats(0);
   mass_tight_h1_hc_01__35->SetOption("E1 sames");
   mass_tight_h1_hc_01__35->SetContour(20);
   mass_tight_h1_hc_01__35->SetContourLevel(0,0);
   mass_tight_h1_hc_01__35->SetContourLevel(1,1.314286);
   mass_tight_h1_hc_01__35->SetContourLevel(2,2.628571);
   mass_tight_h1_hc_01__35->SetContourLevel(3,3.942857);
   mass_tight_h1_hc_01__35->SetContourLevel(4,5.257143);
   mass_tight_h1_hc_01__35->SetContourLevel(5,6.571429);
   mass_tight_h1_hc_01__35->SetContourLevel(6,7.885714);
   mass_tight_h1_hc_01__35->SetContourLevel(7,9.2);
   mass_tight_h1_hc_01__35->SetContourLevel(8,10.51429);
   mass_tight_h1_hc_01__35->SetContourLevel(9,11.82857);
   mass_tight_h1_hc_01__35->SetContourLevel(10,13.14286);
   mass_tight_h1_hc_01__35->SetContourLevel(11,14.45714);
   mass_tight_h1_hc_01__35->SetContourLevel(12,15.77143);
   mass_tight_h1_hc_01__35->SetContourLevel(13,17.08571);
   mass_tight_h1_hc_01__35->SetContourLevel(14,18.4);
   mass_tight_h1_hc_01__35->SetContourLevel(15,19.71429);
   mass_tight_h1_hc_01__35->SetContourLevel(16,21.02857);
   mass_tight_h1_hc_01__35->SetContourLevel(17,22.34286);
   mass_tight_h1_hc_01__35->SetContourLevel(18,23.65714);
   mass_tight_h1_hc_01__35->SetContourLevel(19,24.97143);
   mass_tight_h1_hc_01__35->SetLineWidth(2);
   mass_tight_h1_hc_01__35->SetMarkerStyle(20);
   mass_tight_h1_hc_01__35->SetMarkerSize(1.2);
   mass_tight_h1_hc_01__35->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_hc_01__35->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_hc_01__35->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_01__35->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_01__35->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_01__35->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_01__35->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_hc_01__35->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_hc_01__35->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_hc_01__35->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_01__35->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_01__35->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h1_hc_01__35->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_hc_01__35->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_hc_01__35->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_hc_01__35->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_hc_01__35->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_hc_01__35->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_hc_01__35->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h1_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis212[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_stack_copy = new TH1F("mass_tight_h1_stack_copy","mass_tight_h1",40, xAxis212);
   mass_tight_h1_stack_copy->SetMinimum(0);
   mass_tight_h1_stack_copy->SetMaximum(32.98331);
   mass_tight_h1_stack_copy->SetDirectory(0);
   mass_tight_h1_stack_copy->SetStats(0);
   mass_tight_h1_stack_copy->SetLineWidth(2);
   mass_tight_h1_stack_copy->SetMarkerStyle(20);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_tight_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis213[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__36 = new TH1F("h_sig__36","Data",40, xAxis213);
   h_sig__36->SetBinContent(13,0.151605);
   h_sig__36->SetBinContent(14,0.3670437);
   h_sig__36->SetBinContent(15,0.8457965);
   h_sig__36->SetBinContent(16,1.332528);
   h_sig__36->SetBinContent(17,1.428279);
   h_sig__36->SetBinContent(18,1.691593);
   h_sig__36->SetBinContent(19,1.452217);
   h_sig__36->SetBinContent(20,1.300611);
   h_sig__36->SetBinContent(21,1.31657);
   h_sig__36->SetBinContent(22,1.308591);
   h_sig__36->SetBinContent(23,0.9974015);
   h_sig__36->SetBinContent(24,0.7340875);
   h_sig__36->SetBinContent(25,0.526628);
   h_sig__36->SetBinContent(26,0.08777133);
   h_sig__36->SetBinContent(30,0.007979211);
   h_sig__36->SetBinContent(31,0.007979211);
   h_sig__36->SetBinContent(36,0.007979211);
   h_sig__36->SetEntries(1700);
   h_sig__36->SetStats(0);
   h_sig__36->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__36->SetLineColor(ci);
   h_sig__36->SetLineWidth(4);
   h_sig__36->SetMarkerStyle(20);
   h_sig__36->SetMarkerSize(0);
   h_sig__36->GetXaxis()->SetNdivisions(505);
   h_sig__36->GetXaxis()->SetLabelFont(132);
   h_sig__36->GetXaxis()->SetLabelOffset(0.01);
   h_sig__36->GetXaxis()->SetLabelSize(0.06);
   h_sig__36->GetXaxis()->SetTitleSize(0.072);
   h_sig__36->GetXaxis()->SetTitleOffset(0.95);
   h_sig__36->GetXaxis()->SetTitleFont(132);
   h_sig__36->GetYaxis()->SetLabelFont(132);
   h_sig__36->GetYaxis()->SetLabelOffset(0.01);
   h_sig__36->GetYaxis()->SetLabelSize(0.06);
   h_sig__36->GetYaxis()->SetTitleSize(0.072);
   h_sig__36->GetYaxis()->SetTitleOffset(0.95);
   h_sig__36->GetYaxis()->SetTitleFont(132);
   h_sig__36->GetZaxis()->SetLabelFont(132);
   h_sig__36->GetZaxis()->SetLabelSize(0.06);
   h_sig__36->GetZaxis()->SetTitleSize(0.072);
   h_sig__36->GetZaxis()->SetTitleOffset(1.2);
   h_sig__36->GetZaxis()->SetTitleFont(132);
   h_sig__36->Draw("h same");
   Double_t xAxis214[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_stack_copy = new TH1F("mass_tight_h1_stack_copy","mass_tight_h1",40, xAxis214);
   mass_tight_h1_stack_copy->SetMinimum(0);
   mass_tight_h1_stack_copy->SetMaximum(32.98331);
   mass_tight_h1_stack_copy->SetDirectory(0);
   mass_tight_h1_stack_copy->SetStats(0);
   mass_tight_h1_stack_copy->SetLineWidth(2);
   mass_tight_h1_stack_copy->SetMarkerStyle(20);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_tight_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis215[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_stack_copy = new TH1F("mass_tight_h1_stack_copy","mass_tight_h1",40, xAxis215);
   mass_tight_h1_stack_copy->SetMinimum(0);
   mass_tight_h1_stack_copy->SetMaximum(32.98331);
   mass_tight_h1_stack_copy->SetDirectory(0);
   mass_tight_h1_stack_copy->SetStats(0);
   mass_tight_h1_stack_copy->SetLineWidth(2);
   mass_tight_h1_stack_copy->SetMarkerStyle(20);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_tight_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->Draw("sameaxis");
   Double_t xAxis216[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h1_stack_copy = new TH1F("mass_tight_h1_stack_copy","mass_tight_h1",40, xAxis216);
   mass_tight_h1_stack_copy->SetMinimum(0);
   mass_tight_h1_stack_copy->SetMaximum(32.98331);
   mass_tight_h1_stack_copy->SetDirectory(0);
   mass_tight_h1_stack_copy->SetStats(0);
   mass_tight_h1_stack_copy->SetLineWidth(2);
   mass_tight_h1_stack_copy->SetMarkerStyle(20);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   mass_tight_h1_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h1_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h1_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h1_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h1_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h1_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h1_stack_copy->Draw("sameaxis");
   mass_tight_h1_mainpad->Modified();
   mass_tight_h1_canvas->cd();
   mass_tight_h1_canvas->Modified();
   mass_tight_h1_canvas->cd();
   mass_tight_h1_canvas->SetSelected(mass_tight_h1_canvas);
}


==> figs/C/fig1g.C <==
void all_lowmass_h3()
{
//=========Macro generated from canvas: mass_lowmass_h3_canvas/mass_lowmass_h3
//=========  (Fri Jul  6 23:36:41 2018) by ROOT version 6.12/06
   TCanvas *mass_lowmass_h3_canvas = new TCanvas("mass_lowmass_h3_canvas", "mass_lowmass_h3",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_lowmass_h3_canvas->SetHighLightColor(2);
   mass_lowmass_h3_canvas->Range(0,0,1,1);
   mass_lowmass_h3_canvas->SetFillColor(0);
   mass_lowmass_h3_canvas->SetBorderMode(0);
   mass_lowmass_h3_canvas->SetBorderSize(2);
   mass_lowmass_h3_canvas->SetTickx(1);
   mass_lowmass_h3_canvas->SetTicky(1);
   mass_lowmass_h3_canvas->SetLeftMargin(0.14);
   mass_lowmass_h3_canvas->SetRightMargin(0.05);
   mass_lowmass_h3_canvas->SetTopMargin(0.05);
   mass_lowmass_h3_canvas->SetBottomMargin(0.16);
   mass_lowmass_h3_canvas->SetFrameLineWidth(2);
   mass_lowmass_h3_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_lowmass_h3_mainpad
   TPad *mass_lowmass_h3_mainpad = new TPad("mass_lowmass_h3_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_lowmass_h3_mainpad->Draw();
   mass_lowmass_h3_mainpad->cd();
   mass_lowmass_h3_mainpad->Range(-33.65385,-9.650807,206.7308,47.79447);
   mass_lowmass_h3_mainpad->SetFillColor(0);
   mass_lowmass_h3_mainpad->SetBorderMode(0);
   mass_lowmass_h3_mainpad->SetBorderSize(2);
   mass_lowmass_h3_mainpad->SetTickx(1);
   mass_lowmass_h3_mainpad->SetTicky(1);
   mass_lowmass_h3_mainpad->SetLeftMargin(0.14);
   mass_lowmass_h3_mainpad->SetRightMargin(0.028);
   mass_lowmass_h3_mainpad->SetTopMargin(0.005);
   mass_lowmass_h3_mainpad->SetBottomMargin(0.168);
   mass_lowmass_h3_mainpad->SetFrameLineWidth(2);
   mass_lowmass_h3_mainpad->SetFrameBorderMode(0);
   mass_lowmass_h3_mainpad->SetFrameLineWidth(2);
   mass_lowmass_h3_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_lowmass_h3_stack = new THStack();
   mass_lowmass_h3_stack->SetName("mass_lowmass_h3_stack");
   mass_lowmass_h3_stack->SetTitle("mass_lowmass_h3");
   mass_lowmass_h3_stack->SetMaximum(45.245);
   Double_t xAxis73[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_stack_stack_7 = new TH1F("mass_lowmass_h3_stack_stack_7","mass_lowmass_h3",40, xAxis73);
   mass_lowmass_h3_stack_stack_7->SetMinimum(0);
   mass_lowmass_h3_stack_stack_7->SetMaximum(47.50725);
   mass_lowmass_h3_stack_stack_7->SetDirectory(0);
   mass_lowmass_h3_stack_stack_7->SetStats(0);
   mass_lowmass_h3_stack_stack_7->SetLineWidth(2);
   mass_lowmass_h3_stack_stack_7->SetMarkerStyle(20);
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h3_stack_stack_7->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_stack_7->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h3_stack_stack_7->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_stack_7->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_stack_7->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_stack_7->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h3_stack_stack_7->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h3_stack_stack_7->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_stack_7->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_stack_7->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_stack_7->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_stack_stack_7->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_stack_stack_7->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack->SetHistogram(mass_lowmass_h3_stack_stack_7);
   
   Double_t xAxis74[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_hc_02_stack_1 = new TH1F("mass_lowmass_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis74);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(7,0.04997999);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(8,1.54938);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(9,6.997199);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(10,14.94402);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(11,19.94202);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(12,25.03997);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(13,24.19032);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(14,18.64254);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(15,12.04518);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(16,7.646938);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(17,2.748899);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(18,0.8996398);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(19,0.19992);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(20,0.14994);
   mass_lowmass_h3_hc_02_stack_1->SetBinContent(21,0.04997999);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(7,0.04997999);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(8,0.2782768);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(9,0.5913712);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(10,0.8642348);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(11,0.9983495);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(12,1.118704);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(13,1.09956);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(14,0.9652739);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(15,0.7758981);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(16,0.6182183);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(17,0.3706615);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(18,0.2120471);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(19,0.09995998);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(20,0.08656788);
   mass_lowmass_h3_hc_02_stack_1->SetBinError(21,0.04997999);
   mass_lowmass_h3_hc_02_stack_1->SetEntries(2703);
   mass_lowmass_h3_hc_02_stack_1->SetStats(0);
   mass_lowmass_h3_hc_02_stack_1->SetOption("Hist");
   mass_lowmass_h3_hc_02_stack_1->SetContour(20);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(0,0);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(1,1.251999);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(2,2.503997);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(3,3.755996);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(4,5.007995);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(5,6.259994);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(6,7.511992);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(7,8.763991);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(8,10.01599);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(9,11.26799);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(10,12.51999);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(11,13.77199);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(12,15.02398);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(13,16.27598);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(14,17.52798);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(15,18.77998);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(16,20.03198);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(17,21.28398);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(18,22.53598);
   mass_lowmass_h3_hc_02_stack_1->SetContourLevel(19,23.78798);
   mass_lowmass_h3_hc_02_stack_1->SetFillColor(2);
   mass_lowmass_h3_hc_02_stack_1->SetFillStyle(3254);
   mass_lowmass_h3_hc_02_stack_1->SetLineColor(2);
   mass_lowmass_h3_hc_02_stack_1->SetLineWidth(2);
   mass_lowmass_h3_hc_02_stack_1->SetMarkerStyle(20);
   mass_lowmass_h3_hc_02_stack_1->SetMarkerSize(0);
   mass_lowmass_h3_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack->Add(mass_lowmass_h3_hc_02_stack_1,"Hist");
   Double_t xAxis75[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_hc_03_stack_2 = new TH1F("mass_lowmass_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis75);
   mass_lowmass_h3_hc_03_stack_2->SetEntries(75);
   mass_lowmass_h3_hc_03_stack_2->SetStats(0);
   mass_lowmass_h3_hc_03_stack_2->SetOption("Hist");
   mass_lowmass_h3_hc_03_stack_2->SetContour(20);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(0,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(1,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(2,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(3,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(4,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(5,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(6,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(7,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(8,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(9,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(10,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(11,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(12,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(13,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(14,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(15,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(16,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(17,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(18,0);
   mass_lowmass_h3_hc_03_stack_2->SetContourLevel(19,0);
   mass_lowmass_h3_hc_03_stack_2->SetFillColor(4);
   mass_lowmass_h3_hc_03_stack_2->SetFillStyle(3245);
   mass_lowmass_h3_hc_03_stack_2->SetLineColor(4);
   mass_lowmass_h3_hc_03_stack_2->SetLineWidth(2);
   mass_lowmass_h3_hc_03_stack_2->SetMarkerStyle(20);
   mass_lowmass_h3_hc_03_stack_2->SetMarkerSize(0);
   mass_lowmass_h3_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack->Add(mass_lowmass_h3_hc_03_stack_2,"Hist");
   Double_t xAxis76[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_hc_04_stack_3 = new TH1F("mass_lowmass_h3_hc_04_stack_3","QCD",40, xAxis76);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(7,6.53112);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(8,21.09094);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(9,21.92293);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(10,15.83554);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(11,11.35666);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(12,6.836183);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(13,3.841019);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(14,2.357304);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(15,1.261851);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(16,0.5962594);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(17,0.4991938);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(18,0.4021284);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(19,0.08319898);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(20,0.138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(21,0.1525315);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(22,0.04159949);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(23,0.04159949);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(24,0.04159949);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(25,0.02773299);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(29,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(30,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(34,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinContent(35,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(7,0.3009381);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(8,0.5407933);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(9,0.5513567);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(10,0.4685973);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(11,0.3968338);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(12,0.3078862);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(13,0.2307845);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(14,0.180797);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(15,0.1322779);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(16,0.0909287);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(17,0.08319898);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(18,0.07467337);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(19,0.03396584);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(20,0.04384971);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(21,0.04598996);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(22,0.02401748);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(23,0.02401748);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(24,0.02401748);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(25,0.01961019);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(29,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(30,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(34,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetBinError(35,0.0138665);
   mass_lowmass_h3_hc_04_stack_3->SetEntries(6715);
   mass_lowmass_h3_hc_04_stack_3->SetStats(0);
   mass_lowmass_h3_hc_04_stack_3->SetOption("Hist");
   mass_lowmass_h3_hc_04_stack_3->SetContour(20);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(0,0);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(1,1.096147);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(2,2.192293);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(3,3.28844);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(4,4.384586);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(5,5.480733);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(6,6.576879);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(7,7.673026);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(8,8.769172);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(9,9.865319);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(10,10.96147);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(11,12.05761);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(12,13.15376);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(13,14.2499);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(14,15.34605);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(15,16.4422);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(16,17.53834);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(17,18.63449);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(18,19.73064);
   mass_lowmass_h3_hc_04_stack_3->SetContourLevel(19,20.82678);
   mass_lowmass_h3_hc_04_stack_3->SetFillColor(28);
   mass_lowmass_h3_hc_04_stack_3->SetFillStyle(3205);
   mass_lowmass_h3_hc_04_stack_3->SetLineColor(28);
   mass_lowmass_h3_hc_04_stack_3->SetLineWidth(2);
   mass_lowmass_h3_hc_04_stack_3->SetMarkerStyle(20);
   mass_lowmass_h3_hc_04_stack_3->SetMarkerSize(0);
   mass_lowmass_h3_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack->Add(mass_lowmass_h3_hc_04_stack_3,"Hist");
   Double_t xAxis77[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_hc_05_stack_4 = new TH1F("mass_lowmass_h3_hc_05_stack_4","#it{Vj}",40, xAxis77);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(8,3.642623);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(9,2.023679);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(10,2.023679);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(11,6.475775);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(12,4.856831);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(13,5.261567);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(14,2.833151);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(15,3.642623);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(16,2.023679);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(17,1.618944);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(18,1.214208);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(19,0.8094718);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(20,1.214208);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(21,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(22,0.8094718);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(23,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(25,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetBinContent(30,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(8,1.214208);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(9,0.905017);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(10,0.905017);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(11,1.618944);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(12,1.402046);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(13,1.459296);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(14,1.070831);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(15,1.214208);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(16,0.905017);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(17,0.8094718);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(18,0.7010232);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(19,0.572383);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(20,0.7010232);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(21,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(22,0.572383);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(23,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(25,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetBinError(30,0.4047359);
   mass_lowmass_h3_hc_05_stack_4->SetEntries(99);
   mass_lowmass_h3_hc_05_stack_4->SetStats(0);
   mass_lowmass_h3_hc_05_stack_4->SetOption("Hist");
   mass_lowmass_h3_hc_05_stack_4->SetContour(20);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(0,0);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(1,0.3237887);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(2,0.6475775);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(3,0.9713662);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(4,1.295155);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(5,1.618944);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(6,1.942732);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(7,2.266521);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(8,2.59031);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(9,2.914099);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(10,3.237887);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(11,3.561676);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(12,3.885465);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(13,4.209254);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(14,4.533042);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(15,4.856831);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(16,5.18062);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(17,5.504409);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(18,5.828197);
   mass_lowmass_h3_hc_05_stack_4->SetContourLevel(19,6.151986);
   mass_lowmass_h3_hc_05_stack_4->SetFillColor(6);
   mass_lowmass_h3_hc_05_stack_4->SetFillStyle(3295);
   mass_lowmass_h3_hc_05_stack_4->SetLineColor(6);
   mass_lowmass_h3_hc_05_stack_4->SetLineWidth(2);
   mass_lowmass_h3_hc_05_stack_4->SetMarkerStyle(20);
   mass_lowmass_h3_hc_05_stack_4->SetMarkerSize(0);
   mass_lowmass_h3_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack->Add(mass_lowmass_h3_hc_05_stack_4,"Hist");
   Double_t xAxis78[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_hc_06_stack_5 = new TH1F("mass_lowmass_h3_hc_06_stack_5","Other",40, xAxis78);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(7,0.01706584);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(8,0.04266461);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(9,0.07679629);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(10,0.1023951);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(11,0.07679629);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(12,0.1535926);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(13,0.1194609);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(14,0.1023951);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(15,0.110928);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(16,0.1023951);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(17,0.05119753);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(18,0.04266461);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(19,0.04266461);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(20,0.03413168);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(21,0.008532921);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(23,0.008532921);
   mass_lowmass_h3_hc_06_stack_5->SetBinContent(24,0.008532921);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(7,0.01206737);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(8,0.01908019);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(9,0.02559876);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(10,0.02955891);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(11,0.02559876);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(12,0.03620212);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(13,0.03192727);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(14,0.02955891);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(15,0.03076588);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(16,0.02955891);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(17,0.0209013);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(18,0.01908019);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(19,0.01908019);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(20,0.01706584);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(21,0.008532921);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(23,0.008532921);
   mass_lowmass_h3_hc_06_stack_5->SetBinError(24,0.008532921);
   mass_lowmass_h3_hc_06_stack_5->SetEntries(129);
   mass_lowmass_h3_hc_06_stack_5->SetStats(0);
   mass_lowmass_h3_hc_06_stack_5->SetOption("Hist");
   mass_lowmass_h3_hc_06_stack_5->SetContour(20);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(0,0);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(1,0.007679629);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(2,0.01535926);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(3,0.02303889);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(4,0.03071852);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(5,0.03839814);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(6,0.04607777);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(7,0.0537574);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(8,0.06143703);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(9,0.06911666);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(10,0.07679629);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(11,0.08447592);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(12,0.09215555);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(13,0.09983518);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(14,0.1075148);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(15,0.1151944);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(16,0.1228741);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(17,0.1305537);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(18,0.1382333);
   mass_lowmass_h3_hc_06_stack_5->SetContourLevel(19,0.1459129);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_lowmass_h3_hc_06_stack_5->SetFillColor(ci);
   mass_lowmass_h3_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_lowmass_h3_hc_06_stack_5->SetLineColor(ci);
   mass_lowmass_h3_hc_06_stack_5->SetLineWidth(2);
   mass_lowmass_h3_hc_06_stack_5->SetMarkerStyle(20);
   mass_lowmass_h3_hc_06_stack_5->SetMarkerSize(0);
   mass_lowmass_h3_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack->Add(mass_lowmass_h3_hc_06_stack_5,"Hist");
   mass_lowmass_h3_stack->Draw("");
   Double_t xAxis79[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_hc_01__13 = new TH1F("mass_lowmass_h3_hc_01__13","Data",40, xAxis79);
   mass_lowmass_h3_hc_01__13->SetBinContent(7,5);
   mass_lowmass_h3_hc_01__13->SetBinContent(8,12);
   mass_lowmass_h3_hc_01__13->SetBinContent(9,29);
   mass_lowmass_h3_hc_01__13->SetBinContent(10,24);
   mass_lowmass_h3_hc_01__13->SetBinContent(11,33);
   mass_lowmass_h3_hc_01__13->SetBinContent(12,39);
   mass_lowmass_h3_hc_01__13->SetBinContent(13,36);
   mass_lowmass_h3_hc_01__13->SetBinContent(14,20);
   mass_lowmass_h3_hc_01__13->SetBinContent(15,16);
   mass_lowmass_h3_hc_01__13->SetBinContent(16,11);
   mass_lowmass_h3_hc_01__13->SetBinContent(17,8);
   mass_lowmass_h3_hc_01__13->SetBinContent(18,4);
   mass_lowmass_h3_hc_01__13->SetBinContent(19,2);
   mass_lowmass_h3_hc_01__13->SetBinContent(21,1);
   mass_lowmass_h3_hc_01__13->SetBinError(7,2.236068);
   mass_lowmass_h3_hc_01__13->SetBinError(8,3.464102);
   mass_lowmass_h3_hc_01__13->SetBinError(9,5.385165);
   mass_lowmass_h3_hc_01__13->SetBinError(10,4.898979);
   mass_lowmass_h3_hc_01__13->SetBinError(11,5.744563);
   mass_lowmass_h3_hc_01__13->SetBinError(12,6.244998);
   mass_lowmass_h3_hc_01__13->SetBinError(13,6);
   mass_lowmass_h3_hc_01__13->SetBinError(14,4.472136);
   mass_lowmass_h3_hc_01__13->SetBinError(15,4);
   mass_lowmass_h3_hc_01__13->SetBinError(16,3.316625);
   mass_lowmass_h3_hc_01__13->SetBinError(17,2.828427);
   mass_lowmass_h3_hc_01__13->SetBinError(18,2);
   mass_lowmass_h3_hc_01__13->SetBinError(19,1.414214);
   mass_lowmass_h3_hc_01__13->SetBinError(21,1);
   mass_lowmass_h3_hc_01__13->SetEntries(240);
   mass_lowmass_h3_hc_01__13->SetStats(0);
   mass_lowmass_h3_hc_01__13->SetOption("E1 sames");
   mass_lowmass_h3_hc_01__13->SetContour(20);
   mass_lowmass_h3_hc_01__13->SetContourLevel(0,0);
   mass_lowmass_h3_hc_01__13->SetContourLevel(1,1.95);
   mass_lowmass_h3_hc_01__13->SetContourLevel(2,3.9);
   mass_lowmass_h3_hc_01__13->SetContourLevel(3,5.85);
   mass_lowmass_h3_hc_01__13->SetContourLevel(4,7.8);
   mass_lowmass_h3_hc_01__13->SetContourLevel(5,9.75);
   mass_lowmass_h3_hc_01__13->SetContourLevel(6,11.7);
   mass_lowmass_h3_hc_01__13->SetContourLevel(7,13.65);
   mass_lowmass_h3_hc_01__13->SetContourLevel(8,15.6);
   mass_lowmass_h3_hc_01__13->SetContourLevel(9,17.55);
   mass_lowmass_h3_hc_01__13->SetContourLevel(10,19.5);
   mass_lowmass_h3_hc_01__13->SetContourLevel(11,21.45);
   mass_lowmass_h3_hc_01__13->SetContourLevel(12,23.4);
   mass_lowmass_h3_hc_01__13->SetContourLevel(13,25.35);
   mass_lowmass_h3_hc_01__13->SetContourLevel(14,27.3);
   mass_lowmass_h3_hc_01__13->SetContourLevel(15,29.25);
   mass_lowmass_h3_hc_01__13->SetContourLevel(16,31.2);
   mass_lowmass_h3_hc_01__13->SetContourLevel(17,33.15);
   mass_lowmass_h3_hc_01__13->SetContourLevel(18,35.1);
   mass_lowmass_h3_hc_01__13->SetContourLevel(19,37.05);
   mass_lowmass_h3_hc_01__13->SetLineWidth(2);
   mass_lowmass_h3_hc_01__13->SetMarkerStyle(20);
   mass_lowmass_h3_hc_01__13->SetMarkerSize(1.2);
   mass_lowmass_h3_hc_01__13->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_hc_01__13->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_01__13->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_01__13->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_01__13->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_01__13->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_01__13->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_01__13->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_01__13->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_hc_01__13->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_01__13->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_01__13->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_h3_hc_01__13->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_01__13->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_hc_01__13->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_hc_01__13->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_hc_01__13->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_hc_01__13->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_hc_01__13->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_h3_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis80[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_stack_copy = new TH1F("mass_lowmass_h3_stack_copy","mass_lowmass_h3",40, xAxis80);
   mass_lowmass_h3_stack_copy->SetMinimum(0);
   mass_lowmass_h3_stack_copy->SetMaximum(47.50725);
   mass_lowmass_h3_stack_copy->SetDirectory(0);
   mass_lowmass_h3_stack_copy->SetStats(0);
   mass_lowmass_h3_stack_copy->SetLineWidth(2);
   mass_lowmass_h3_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis81[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__14 = new TH1F("h_sig__14","Data",40, xAxis81);
   h_sig__14->SetBinContent(7,0.06147593);
   h_sig__14->SetBinContent(8,0.9836148);
   h_sig__14->SetBinContent(9,4.426267);
   h_sig__14->SetBinContent(10,5.163978);
   h_sig__14->SetBinContent(11,4.856598);
   h_sig__14->SetEntries(252);
   h_sig__14->SetStats(0);
   h_sig__14->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__14->SetLineColor(ci);
   h_sig__14->SetLineWidth(4);
   h_sig__14->SetMarkerStyle(20);
   h_sig__14->SetMarkerSize(0);
   h_sig__14->GetXaxis()->SetNdivisions(505);
   h_sig__14->GetXaxis()->SetLabelFont(132);
   h_sig__14->GetXaxis()->SetLabelOffset(0.01);
   h_sig__14->GetXaxis()->SetLabelSize(0.06);
   h_sig__14->GetXaxis()->SetTitleSize(0.072);
   h_sig__14->GetXaxis()->SetTitleOffset(0.95);
   h_sig__14->GetXaxis()->SetTitleFont(132);
   h_sig__14->GetYaxis()->SetLabelFont(132);
   h_sig__14->GetYaxis()->SetLabelOffset(0.01);
   h_sig__14->GetYaxis()->SetLabelSize(0.06);
   h_sig__14->GetYaxis()->SetTitleSize(0.072);
   h_sig__14->GetYaxis()->SetTitleOffset(0.95);
   h_sig__14->GetYaxis()->SetTitleFont(132);
   h_sig__14->GetZaxis()->SetLabelFont(132);
   h_sig__14->GetZaxis()->SetLabelSize(0.06);
   h_sig__14->GetZaxis()->SetTitleSize(0.072);
   h_sig__14->GetZaxis()->SetTitleOffset(1.2);
   h_sig__14->GetZaxis()->SetTitleFont(132);
   h_sig__14->Draw("h same");
   Double_t xAxis82[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_stack_copy = new TH1F("mass_lowmass_h3_stack_copy","mass_lowmass_h3",40, xAxis82);
   mass_lowmass_h3_stack_copy->SetMinimum(0);
   mass_lowmass_h3_stack_copy->SetMaximum(47.50725);
   mass_lowmass_h3_stack_copy->SetDirectory(0);
   mass_lowmass_h3_stack_copy->SetStats(0);
   mass_lowmass_h3_stack_copy->SetLineWidth(2);
   mass_lowmass_h3_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis83[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_stack_copy = new TH1F("mass_lowmass_h3_stack_copy","mass_lowmass_h3",40, xAxis83);
   mass_lowmass_h3_stack_copy->SetMinimum(0);
   mass_lowmass_h3_stack_copy->SetMaximum(47.50725);
   mass_lowmass_h3_stack_copy->SetDirectory(0);
   mass_lowmass_h3_stack_copy->SetStats(0);
   mass_lowmass_h3_stack_copy->SetLineWidth(2);
   mass_lowmass_h3_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis84[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_h3_stack_copy = new TH1F("mass_lowmass_h3_stack_copy","mass_lowmass_h3",40, xAxis84);
   mass_lowmass_h3_stack_copy->SetMinimum(0);
   mass_lowmass_h3_stack_copy->SetMaximum(47.50725);
   mass_lowmass_h3_stack_copy->SetDirectory(0);
   mass_lowmass_h3_stack_copy->SetStats(0);
   mass_lowmass_h3_stack_copy->SetLineWidth(2);
   mass_lowmass_h3_stack_copy->SetMarkerStyle(20);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_lowmass_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_h3_stack_copy->Draw("sameaxis");
   mass_lowmass_h3_mainpad->Modified();
   mass_lowmass_h3_canvas->cd();
   mass_lowmass_h3_canvas->Modified();
   mass_lowmass_h3_canvas->cd();
   mass_lowmass_h3_canvas->SetSelected(mass_lowmass_h3_canvas);
}


==> figs/C/fig1h.C <==
void all_nominal_h3()
{
//=========Macro generated from canvas: mass_nominal_h3_canvas/mass_nominal_h3
//=========  (Fri Jul  6 23:36:39 2018) by ROOT version 6.12/06
   TCanvas *mass_nominal_h3_canvas = new TCanvas("mass_nominal_h3_canvas", "mass_nominal_h3",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_nominal_h3_canvas->SetHighLightColor(2);
   mass_nominal_h3_canvas->Range(0,0,1,1);
   mass_nominal_h3_canvas->SetFillColor(0);
   mass_nominal_h3_canvas->SetBorderMode(0);
   mass_nominal_h3_canvas->SetBorderSize(2);
   mass_nominal_h3_canvas->SetTickx(1);
   mass_nominal_h3_canvas->SetTicky(1);
   mass_nominal_h3_canvas->SetLeftMargin(0.14);
   mass_nominal_h3_canvas->SetRightMargin(0.05);
   mass_nominal_h3_canvas->SetTopMargin(0.05);
   mass_nominal_h3_canvas->SetBottomMargin(0.16);
   mass_nominal_h3_canvas->SetFrameLineWidth(2);
   mass_nominal_h3_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_nominal_h3_mainpad
   TPad *mass_nominal_h3_mainpad = new TPad("mass_nominal_h3_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_nominal_h3_mainpad->Draw();
   mass_nominal_h3_mainpad->cd();
   mass_nominal_h3_mainpad->Range(-33.65385,-4.982478,206.7308,24.67513);
   mass_nominal_h3_mainpad->SetFillColor(0);
   mass_nominal_h3_mainpad->SetBorderMode(0);
   mass_nominal_h3_mainpad->SetBorderSize(2);
   mass_nominal_h3_mainpad->SetTickx(1);
   mass_nominal_h3_mainpad->SetTicky(1);
   mass_nominal_h3_mainpad->SetLeftMargin(0.14);
   mass_nominal_h3_mainpad->SetRightMargin(0.028);
   mass_nominal_h3_mainpad->SetTopMargin(0.005);
   mass_nominal_h3_mainpad->SetBottomMargin(0.168);
   mass_nominal_h3_mainpad->SetFrameLineWidth(2);
   mass_nominal_h3_mainpad->SetFrameBorderMode(0);
   mass_nominal_h3_mainpad->SetFrameLineWidth(2);
   mass_nominal_h3_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_nominal_h3_stack = new THStack();
   mass_nominal_h3_stack->SetName("mass_nominal_h3_stack");
   mass_nominal_h3_stack->SetTitle("mass_nominal_h3");
   mass_nominal_h3_stack->SetMaximum(23.3589);
   Double_t xAxis25[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_stack_stack_3 = new TH1F("mass_nominal_h3_stack_stack_3","mass_nominal_h3",40, xAxis25);
   mass_nominal_h3_stack_stack_3->SetMinimum(0);
   mass_nominal_h3_stack_stack_3->SetMaximum(24.52684);
   mass_nominal_h3_stack_stack_3->SetDirectory(0);
   mass_nominal_h3_stack_stack_3->SetStats(0);
   mass_nominal_h3_stack_stack_3->SetLineWidth(2);
   mass_nominal_h3_stack_stack_3->SetMarkerStyle(20);
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h3_stack_stack_3->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_stack_3->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h3_stack_stack_3->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_stack_3->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h3_stack_stack_3->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h3_stack_stack_3->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_stack_3->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_stack_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_stack_stack_3->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack->SetHistogram(mass_nominal_h3_stack_stack_3);
   
   Double_t xAxis26[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_hc_02_stack_1 = new TH1F("mass_nominal_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis26);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(9,0.2536644);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(10,2.181514);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(11,5.174755);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(12,7.812864);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(13,11.82076);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(14,11.21197);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(15,10.9583);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(16,7.660666);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(17,2.942508);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(18,0.913192);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(19,0.2029316);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(20,0.1521987);
   mass_nominal_h3_hc_02_stack_1->SetBinContent(21,0.05073289);
   mass_nominal_h3_hc_02_stack_1->SetBinError(9,0.1134422);
   mass_nominal_h3_hc_02_stack_1->SetBinError(10,0.3326778);
   mass_nominal_h3_hc_02_stack_1->SetBinError(11,0.512377);
   mass_nominal_h3_hc_02_stack_1->SetBinError(12,0.6295786);
   mass_nominal_h3_hc_02_stack_1->SetBinError(13,0.7744039);
   mass_nominal_h3_hc_02_stack_1->SetBinError(14,0.7541986);
   mass_nominal_h3_hc_02_stack_1->SetBinError(15,0.7456181);
   mass_nominal_h3_hc_02_stack_1->SetBinError(16,0.6234161);
   mass_nominal_h3_hc_02_stack_1->SetBinError(17,0.3863702);
   mass_nominal_h3_hc_02_stack_1->SetBinError(18,0.2152414);
   mass_nominal_h3_hc_02_stack_1->SetBinError(19,0.1014658);
   mass_nominal_h3_hc_02_stack_1->SetBinError(20,0.08787194);
   mass_nominal_h3_hc_02_stack_1->SetBinError(21,0.05073289);
   mass_nominal_h3_hc_02_stack_1->SetEntries(1209);
   mass_nominal_h3_hc_02_stack_1->SetStats(0);
   mass_nominal_h3_hc_02_stack_1->SetOption("Hist");
   mass_nominal_h3_hc_02_stack_1->SetContour(20);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(0,0);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(1,0.5910381);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(2,1.182076);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(3,1.773114);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(4,2.364153);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(5,2.955191);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(6,3.546229);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(7,4.137267);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(8,4.728305);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(9,5.319343);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(10,5.910381);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(11,6.501419);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(12,7.092458);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(13,7.683496);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(14,8.274534);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(15,8.865572);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(16,9.45661);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(17,10.04765);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(18,10.63869);
   mass_nominal_h3_hc_02_stack_1->SetContourLevel(19,11.22972);
   mass_nominal_h3_hc_02_stack_1->SetFillColor(2);
   mass_nominal_h3_hc_02_stack_1->SetFillStyle(3254);
   mass_nominal_h3_hc_02_stack_1->SetLineColor(2);
   mass_nominal_h3_hc_02_stack_1->SetLineWidth(2);
   mass_nominal_h3_hc_02_stack_1->SetMarkerStyle(20);
   mass_nominal_h3_hc_02_stack_1->SetMarkerSize(0);
   mass_nominal_h3_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack->Add(mass_nominal_h3_hc_02_stack_1,"Hist");
   Double_t xAxis27[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_hc_03_stack_2 = new TH1F("mass_nominal_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis27);
   mass_nominal_h3_hc_03_stack_2->SetEntries(41);
   mass_nominal_h3_hc_03_stack_2->SetStats(0);
   mass_nominal_h3_hc_03_stack_2->SetOption("Hist");
   mass_nominal_h3_hc_03_stack_2->SetContour(20);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(0,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(1,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(2,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(3,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(4,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(5,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(6,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(7,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(8,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(9,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(10,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(11,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(12,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(13,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(14,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(15,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(16,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(17,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(18,0);
   mass_nominal_h3_hc_03_stack_2->SetContourLevel(19,0);
   mass_nominal_h3_hc_03_stack_2->SetFillColor(4);
   mass_nominal_h3_hc_03_stack_2->SetFillStyle(3245);
   mass_nominal_h3_hc_03_stack_2->SetLineColor(4);
   mass_nominal_h3_hc_03_stack_2->SetLineWidth(2);
   mass_nominal_h3_hc_03_stack_2->SetMarkerStyle(20);
   mass_nominal_h3_hc_03_stack_2->SetMarkerSize(0);
   mass_nominal_h3_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack->Add(mass_nominal_h3_hc_03_stack_2,"Hist");
   Double_t xAxis28[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_hc_04_stack_3 = new TH1F("mass_nominal_h3_hc_04_stack_3","QCD",40, xAxis28);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(8,0.1244904);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(9,1.55613);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(10,4.139306);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(11,6.722482);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(12,4.855126);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(13,3.95257);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(14,2.98777);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(15,1.960724);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(16,0.933678);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(17,0.7158198);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(18,0.778065);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(19,0.155613);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(20,0.2801034);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(21,0.3423486);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(22,0.0622452);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(23,0.0933678);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(24,0.0933678);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(25,0.0622452);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(29,0.0311226);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(30,0.0311226);
   mass_nominal_h3_hc_04_stack_3->SetBinContent(35,0.0311226);
   mass_nominal_h3_hc_04_stack_3->SetBinError(8,0.0622452);
   mass_nominal_h3_hc_04_stack_3->SetBinError(9,0.22007);
   mass_nominal_h3_hc_04_stack_3->SetBinError(10,0.3589233);
   mass_nominal_h3_hc_04_stack_3->SetBinError(11,0.457407);
   mass_nominal_h3_hc_04_stack_3->SetBinError(12,0.3887212);
   mass_nominal_h3_hc_04_stack_3->SetBinError(13,0.3507339);
   mass_nominal_h3_hc_04_stack_3->SetBinError(14,0.304938);
   mass_nominal_h3_hc_04_stack_3->SetBinError(15,0.247028);
   mass_nominal_h3_hc_04_stack_3->SetBinError(16,0.1704655);
   mass_nominal_h3_hc_04_stack_3->SetBinError(17,0.1492588);
   mass_nominal_h3_hc_04_stack_3->SetBinError(18,0.155613);
   mass_nominal_h3_hc_04_stack_3->SetBinError(19,0.06959225);
   mass_nominal_h3_hc_04_stack_3->SetBinError(20,0.0933678);
   mass_nominal_h3_hc_04_stack_3->SetBinError(21,0.103222);
   mass_nominal_h3_hc_04_stack_3->SetBinError(22,0.044014);
   mass_nominal_h3_hc_04_stack_3->SetBinError(23,0.05390593);
   mass_nominal_h3_hc_04_stack_3->SetBinError(24,0.05390593);
   mass_nominal_h3_hc_04_stack_3->SetBinError(25,0.044014);
   mass_nominal_h3_hc_04_stack_3->SetBinError(29,0.0311226);
   mass_nominal_h3_hc_04_stack_3->SetBinError(30,0.0311226);
   mass_nominal_h3_hc_04_stack_3->SetBinError(35,0.0311226);
   mass_nominal_h3_hc_04_stack_3->SetEntries(961);
   mass_nominal_h3_hc_04_stack_3->SetStats(0);
   mass_nominal_h3_hc_04_stack_3->SetOption("Hist");
   mass_nominal_h3_hc_04_stack_3->SetContour(20);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(0,0);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(1,0.3361241);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(2,0.6722482);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(3,1.008372);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(4,1.344496);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(5,1.68062);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(6,2.016745);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(7,2.352869);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(8,2.688993);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(9,3.025117);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(10,3.361241);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(11,3.697365);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(12,4.033489);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(13,4.369613);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(14,4.705737);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(15,5.041861);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(16,5.377985);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(17,5.71411);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(18,6.050234);
   mass_nominal_h3_hc_04_stack_3->SetContourLevel(19,6.386358);
   mass_nominal_h3_hc_04_stack_3->SetFillColor(28);
   mass_nominal_h3_hc_04_stack_3->SetFillStyle(3205);
   mass_nominal_h3_hc_04_stack_3->SetLineColor(28);
   mass_nominal_h3_hc_04_stack_3->SetLineWidth(2);
   mass_nominal_h3_hc_04_stack_3->SetMarkerStyle(20);
   mass_nominal_h3_hc_04_stack_3->SetMarkerSize(0);
   mass_nominal_h3_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack->Add(mass_nominal_h3_hc_04_stack_3,"Hist");
   Double_t xAxis29[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_hc_05_stack_4 = new TH1F("mass_nominal_h3_hc_05_stack_4","#it{Vj}",40, xAxis29);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(10,0.7501388);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(11,2.250417);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(12,3.375625);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(13,3.000555);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(14,2.625486);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(15,4.500833);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(16,3.000555);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(17,2.250417);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(18,1.500278);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(19,1.125208);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(20,1.500278);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(21,0.7501388);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(22,1.500278);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(23,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(24,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(25,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(27,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(30,0.7501388);
   mass_nominal_h3_hc_05_stack_4->SetBinContent(35,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinError(10,0.5304283);
   mass_nominal_h3_hc_05_stack_4->SetBinError(11,0.9187287);
   mass_nominal_h3_hc_05_stack_4->SetBinError(12,1.125208);
   mass_nominal_h3_hc_05_stack_4->SetBinError(13,1.060857);
   mass_nominal_h3_hc_05_stack_4->SetBinError(14,0.9923404);
   mass_nominal_h3_hc_05_stack_4->SetBinError(15,1.299279);
   mass_nominal_h3_hc_05_stack_4->SetBinError(16,1.060857);
   mass_nominal_h3_hc_05_stack_4->SetBinError(17,0.9187287);
   mass_nominal_h3_hc_05_stack_4->SetBinError(18,0.7501388);
   mass_nominal_h3_hc_05_stack_4->SetBinError(19,0.6496393);
   mass_nominal_h3_hc_05_stack_4->SetBinError(20,0.7501388);
   mass_nominal_h3_hc_05_stack_4->SetBinError(21,0.5304283);
   mass_nominal_h3_hc_05_stack_4->SetBinError(22,0.7501388);
   mass_nominal_h3_hc_05_stack_4->SetBinError(23,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinError(24,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinError(25,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinError(27,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetBinError(30,0.5304283);
   mass_nominal_h3_hc_05_stack_4->SetBinError(35,0.3750694);
   mass_nominal_h3_hc_05_stack_4->SetEntries(82);
   mass_nominal_h3_hc_05_stack_4->SetStats(0);
   mass_nominal_h3_hc_05_stack_4->SetOption("Hist");
   mass_nominal_h3_hc_05_stack_4->SetContour(20);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(0,0);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(1,0.2250417);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(2,0.4500833);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(3,0.675125);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(4,0.9001666);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(5,1.125208);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(6,1.35025);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(7,1.575292);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(8,1.800333);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(9,2.025375);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(10,2.250417);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(11,2.475458);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(12,2.7005);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(13,2.925541);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(14,3.150583);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(15,3.375625);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(16,3.600666);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(17,3.825708);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(18,4.05075);
   mass_nominal_h3_hc_05_stack_4->SetContourLevel(19,4.275791);
   mass_nominal_h3_hc_05_stack_4->SetFillColor(6);
   mass_nominal_h3_hc_05_stack_4->SetFillStyle(3295);
   mass_nominal_h3_hc_05_stack_4->SetLineColor(6);
   mass_nominal_h3_hc_05_stack_4->SetLineWidth(2);
   mass_nominal_h3_hc_05_stack_4->SetMarkerStyle(20);
   mass_nominal_h3_hc_05_stack_4->SetMarkerSize(0);
   mass_nominal_h3_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack->Add(mass_nominal_h3_hc_05_stack_4,"Hist");
   Double_t xAxis30[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_hc_06_stack_5 = new TH1F("mass_nominal_h3_hc_06_stack_5","Other",40, xAxis30);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(9,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(10,0.02536141);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(11,0.02536141);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(12,0.1098994);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(13,0.1183532);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(14,0.1014456);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(15,0.1352608);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(16,0.1098994);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(17,0.09299183);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(18,0.05917662);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(19,0.06763042);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(20,0.09299183);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(21,0.02536141);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(22,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(23,0.05917662);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(24,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(26,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(28,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinContent(32,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinError(9,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinError(10,0.01464242);
   mass_nominal_h3_hc_06_stack_5->SetBinError(11,0.01464242);
   mass_nominal_h3_hc_06_stack_5->SetBinError(12,0.03048062);
   mass_nominal_h3_hc_06_stack_5->SetBinError(13,0.03163123);
   mass_nominal_h3_hc_06_stack_5->SetBinError(14,0.02928483);
   mass_nominal_h3_hc_06_stack_5->SetBinError(15,0.03381521);
   mass_nominal_h3_hc_06_stack_5->SetBinError(16,0.03048062);
   mass_nominal_h3_hc_06_stack_5->SetBinError(17,0.02803809);
   mass_nominal_h3_hc_06_stack_5->SetBinError(18,0.02236666);
   mass_nominal_h3_hc_06_stack_5->SetBinError(19,0.02391096);
   mass_nominal_h3_hc_06_stack_5->SetBinError(20,0.02803809);
   mass_nominal_h3_hc_06_stack_5->SetBinError(21,0.01464242);
   mass_nominal_h3_hc_06_stack_5->SetBinError(22,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinError(23,0.02236666);
   mass_nominal_h3_hc_06_stack_5->SetBinError(24,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinError(26,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinError(28,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetBinError(32,0.008453802);
   mass_nominal_h3_hc_06_stack_5->SetEntries(127);
   mass_nominal_h3_hc_06_stack_5->SetStats(0);
   mass_nominal_h3_hc_06_stack_5->SetOption("Hist");
   mass_nominal_h3_hc_06_stack_5->SetContour(20);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(0,0);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(1,0.006763042);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(2,0.01352608);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(3,0.02028913);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(4,0.02705217);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(5,0.03381521);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(6,0.04057825);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(7,0.04734129);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(8,0.05410434);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(9,0.06086738);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(10,0.06763042);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(11,0.07439346);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(12,0.0811565);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(13,0.08791954);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(14,0.09468259);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(15,0.1014456);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(16,0.1082087);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(17,0.1149717);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(18,0.1217348);
   mass_nominal_h3_hc_06_stack_5->SetContourLevel(19,0.1284978);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_nominal_h3_hc_06_stack_5->SetFillColor(ci);
   mass_nominal_h3_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_nominal_h3_hc_06_stack_5->SetLineColor(ci);
   mass_nominal_h3_hc_06_stack_5->SetLineWidth(2);
   mass_nominal_h3_hc_06_stack_5->SetMarkerStyle(20);
   mass_nominal_h3_hc_06_stack_5->SetMarkerSize(0);
   mass_nominal_h3_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack->Add(mass_nominal_h3_hc_06_stack_5,"Hist");
   mass_nominal_h3_stack->Draw("");
   Double_t xAxis31[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_hc_01__5 = new TH1F("mass_nominal_h3_hc_01__5","Data",40, xAxis31);
   mass_nominal_h3_hc_01__5->SetBinContent(9,1);
   mass_nominal_h3_hc_01__5->SetBinContent(10,5);
   mass_nominal_h3_hc_01__5->SetBinContent(11,12);
   mass_nominal_h3_hc_01__5->SetBinContent(12,18);
   mass_nominal_h3_hc_01__5->SetBinContent(13,19);
   mass_nominal_h3_hc_01__5->SetBinContent(14,14);
   mass_nominal_h3_hc_01__5->SetBinContent(15,17);
   mass_nominal_h3_hc_01__5->SetBinContent(16,15);
   mass_nominal_h3_hc_01__5->SetBinContent(17,8);
   mass_nominal_h3_hc_01__5->SetBinContent(18,3);
   mass_nominal_h3_hc_01__5->SetBinContent(19,4);
   mass_nominal_h3_hc_01__5->SetBinContent(20,1);
   mass_nominal_h3_hc_01__5->SetBinContent(21,1);
   mass_nominal_h3_hc_01__5->SetBinContent(23,2);
   mass_nominal_h3_hc_01__5->SetBinContent(26,1);
   mass_nominal_h3_hc_01__5->SetBinContent(34,1);
   mass_nominal_h3_hc_01__5->SetBinContent(39,1);
   mass_nominal_h3_hc_01__5->SetBinError(9,1);
   mass_nominal_h3_hc_01__5->SetBinError(10,2.236068);
   mass_nominal_h3_hc_01__5->SetBinError(11,3.464102);
   mass_nominal_h3_hc_01__5->SetBinError(12,4.242641);
   mass_nominal_h3_hc_01__5->SetBinError(13,4.358899);
   mass_nominal_h3_hc_01__5->SetBinError(14,3.741657);
   mass_nominal_h3_hc_01__5->SetBinError(15,4.123106);
   mass_nominal_h3_hc_01__5->SetBinError(16,3.872983);
   mass_nominal_h3_hc_01__5->SetBinError(17,2.828427);
   mass_nominal_h3_hc_01__5->SetBinError(18,1.732051);
   mass_nominal_h3_hc_01__5->SetBinError(19,2);
   mass_nominal_h3_hc_01__5->SetBinError(20,1);
   mass_nominal_h3_hc_01__5->SetBinError(21,1);
   mass_nominal_h3_hc_01__5->SetBinError(23,1.414214);
   mass_nominal_h3_hc_01__5->SetBinError(26,1);
   mass_nominal_h3_hc_01__5->SetBinError(34,1);
   mass_nominal_h3_hc_01__5->SetBinError(39,1);
   mass_nominal_h3_hc_01__5->SetEntries(123);
   mass_nominal_h3_hc_01__5->SetStats(0);
   mass_nominal_h3_hc_01__5->SetOption("E1 sames");
   mass_nominal_h3_hc_01__5->SetContour(20);
   mass_nominal_h3_hc_01__5->SetContourLevel(0,0);
   mass_nominal_h3_hc_01__5->SetContourLevel(1,0.95);
   mass_nominal_h3_hc_01__5->SetContourLevel(2,1.9);
   mass_nominal_h3_hc_01__5->SetContourLevel(3,2.85);
   mass_nominal_h3_hc_01__5->SetContourLevel(4,3.8);
   mass_nominal_h3_hc_01__5->SetContourLevel(5,4.75);
   mass_nominal_h3_hc_01__5->SetContourLevel(6,5.7);
   mass_nominal_h3_hc_01__5->SetContourLevel(7,6.65);
   mass_nominal_h3_hc_01__5->SetContourLevel(8,7.6);
   mass_nominal_h3_hc_01__5->SetContourLevel(9,8.55);
   mass_nominal_h3_hc_01__5->SetContourLevel(10,9.5);
   mass_nominal_h3_hc_01__5->SetContourLevel(11,10.45);
   mass_nominal_h3_hc_01__5->SetContourLevel(12,11.4);
   mass_nominal_h3_hc_01__5->SetContourLevel(13,12.35);
   mass_nominal_h3_hc_01__5->SetContourLevel(14,13.3);
   mass_nominal_h3_hc_01__5->SetContourLevel(15,14.25);
   mass_nominal_h3_hc_01__5->SetContourLevel(16,15.2);
   mass_nominal_h3_hc_01__5->SetContourLevel(17,16.15);
   mass_nominal_h3_hc_01__5->SetContourLevel(18,17.1);
   mass_nominal_h3_hc_01__5->SetContourLevel(19,18.05);
   mass_nominal_h3_hc_01__5->SetLineWidth(2);
   mass_nominal_h3_hc_01__5->SetMarkerStyle(20);
   mass_nominal_h3_hc_01__5->SetMarkerSize(1.2);
   mass_nominal_h3_hc_01__5->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_hc_01__5->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_01__5->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_01__5->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_01__5->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_01__5->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_01__5->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_01__5->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_01__5->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_hc_01__5->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_01__5->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_01__5->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_h3_hc_01__5->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_01__5->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_hc_01__5->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_hc_01__5->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_hc_01__5->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_hc_01__5->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_hc_01__5->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_h3_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis32[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_stack_copy = new TH1F("mass_nominal_h3_stack_copy","mass_nominal_h3",40, xAxis32);
   mass_nominal_h3_stack_copy->SetMinimum(0);
   mass_nominal_h3_stack_copy->SetMaximum(24.52684);
   mass_nominal_h3_stack_copy->SetDirectory(0);
   mass_nominal_h3_stack_copy->SetStats(0);
   mass_nominal_h3_stack_copy->SetLineWidth(2);
   mass_nominal_h3_stack_copy->SetMarkerStyle(20);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_nominal_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis33[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__6 = new TH1F("h_sig__6","Data",40, xAxis33);
   h_sig__6->SetBinContent(10,0.08401921);
   h_sig__6->SetBinContent(11,0.2240512);
   h_sig__6->SetBinContent(12,0.9522178);
   h_sig__6->SetBinContent(13,1.736397);
   h_sig__6->SetBinContent(14,2.10048);
   h_sig__6->SetBinContent(15,2.240512);
   h_sig__6->SetBinContent(16,2.044468);
   h_sig__6->SetBinContent(17,1.652378);
   h_sig__6->SetBinContent(18,0.0280064);
   h_sig__6->SetBinContent(19,0.0280064);
   h_sig__6->SetEntries(396);
   h_sig__6->SetStats(0);
   h_sig__6->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__6->SetLineColor(ci);
   h_sig__6->SetLineWidth(4);
   h_sig__6->SetMarkerStyle(20);
   h_sig__6->SetMarkerSize(0);
   h_sig__6->GetXaxis()->SetNdivisions(505);
   h_sig__6->GetXaxis()->SetLabelFont(132);
   h_sig__6->GetXaxis()->SetLabelOffset(0.01);
   h_sig__6->GetXaxis()->SetLabelSize(0.06);
   h_sig__6->GetXaxis()->SetTitleSize(0.072);
   h_sig__6->GetXaxis()->SetTitleOffset(0.95);
   h_sig__6->GetXaxis()->SetTitleFont(132);
   h_sig__6->GetYaxis()->SetLabelFont(132);
   h_sig__6->GetYaxis()->SetLabelOffset(0.01);
   h_sig__6->GetYaxis()->SetLabelSize(0.06);
   h_sig__6->GetYaxis()->SetTitleSize(0.072);
   h_sig__6->GetYaxis()->SetTitleOffset(0.95);
   h_sig__6->GetYaxis()->SetTitleFont(132);
   h_sig__6->GetZaxis()->SetLabelFont(132);
   h_sig__6->GetZaxis()->SetLabelSize(0.06);
   h_sig__6->GetZaxis()->SetTitleSize(0.072);
   h_sig__6->GetZaxis()->SetTitleOffset(1.2);
   h_sig__6->GetZaxis()->SetTitleFont(132);
   h_sig__6->Draw("h same");
   Double_t xAxis34[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_stack_copy = new TH1F("mass_nominal_h3_stack_copy","mass_nominal_h3",40, xAxis34);
   mass_nominal_h3_stack_copy->SetMinimum(0);
   mass_nominal_h3_stack_copy->SetMaximum(24.52684);
   mass_nominal_h3_stack_copy->SetDirectory(0);
   mass_nominal_h3_stack_copy->SetStats(0);
   mass_nominal_h3_stack_copy->SetLineWidth(2);
   mass_nominal_h3_stack_copy->SetMarkerStyle(20);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_nominal_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis35[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_stack_copy = new TH1F("mass_nominal_h3_stack_copy","mass_nominal_h3",40, xAxis35);
   mass_nominal_h3_stack_copy->SetMinimum(0);
   mass_nominal_h3_stack_copy->SetMaximum(24.52684);
   mass_nominal_h3_stack_copy->SetDirectory(0);
   mass_nominal_h3_stack_copy->SetStats(0);
   mass_nominal_h3_stack_copy->SetLineWidth(2);
   mass_nominal_h3_stack_copy->SetMarkerStyle(20);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_nominal_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis36[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_h3_stack_copy = new TH1F("mass_nominal_h3_stack_copy","mass_nominal_h3",40, xAxis36);
   mass_nominal_h3_stack_copy->SetMinimum(0);
   mass_nominal_h3_stack_copy->SetMaximum(24.52684);
   mass_nominal_h3_stack_copy->SetDirectory(0);
   mass_nominal_h3_stack_copy->SetStats(0);
   mass_nominal_h3_stack_copy->SetLineWidth(2);
   mass_nominal_h3_stack_copy->SetMarkerStyle(20);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_nominal_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_h3_stack_copy->Draw("sameaxis");
   mass_nominal_h3_mainpad->Modified();
   mass_nominal_h3_canvas->cd();
   mass_nominal_h3_canvas->Modified();
   mass_nominal_h3_canvas->cd();
   mass_nominal_h3_canvas->SetSelected(mass_nominal_h3_canvas);
}


==> figs/C/fig1i.C <==
void all_tight_h3()
{
//=========Macro generated from canvas: mass_tight_h3_canvas/mass_tight_h3
//=========  (Fri Jul  6 23:36:46 2018) by ROOT version 6.12/06
   TCanvas *mass_tight_h3_canvas = new TCanvas("mass_tight_h3_canvas", "mass_tight_h3",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_tight_h3_canvas->SetHighLightColor(2);
   mass_tight_h3_canvas->Range(0,0,1,1);
   mass_tight_h3_canvas->SetFillColor(0);
   mass_tight_h3_canvas->SetBorderMode(0);
   mass_tight_h3_canvas->SetBorderSize(2);
   mass_tight_h3_canvas->SetTickx(1);
   mass_tight_h3_canvas->SetTicky(1);
   mass_tight_h3_canvas->SetLeftMargin(0.14);
   mass_tight_h3_canvas->SetRightMargin(0.05);
   mass_tight_h3_canvas->SetTopMargin(0.05);
   mass_tight_h3_canvas->SetBottomMargin(0.16);
   mass_tight_h3_canvas->SetFrameLineWidth(2);
   mass_tight_h3_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_tight_h3_mainpad
   TPad *mass_tight_h3_mainpad = new TPad("mass_tight_h3_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_tight_h3_mainpad->Draw();
   mass_tight_h3_mainpad->cd();
   mass_tight_h3_mainpad->Range(-33.65385,-2.559613,206.7308,12.67618);
   mass_tight_h3_mainpad->SetFillColor(0);
   mass_tight_h3_mainpad->SetBorderMode(0);
   mass_tight_h3_mainpad->SetBorderSize(2);
   mass_tight_h3_mainpad->SetTickx(1);
   mass_tight_h3_mainpad->SetTicky(1);
   mass_tight_h3_mainpad->SetLeftMargin(0.14);
   mass_tight_h3_mainpad->SetRightMargin(0.028);
   mass_tight_h3_mainpad->SetTopMargin(0.005);
   mass_tight_h3_mainpad->SetBottomMargin(0.168);
   mass_tight_h3_mainpad->SetFrameLineWidth(2);
   mass_tight_h3_mainpad->SetFrameBorderMode(0);
   mass_tight_h3_mainpad->SetFrameLineWidth(2);
   mass_tight_h3_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_tight_h3_stack = new THStack();
   mass_tight_h3_stack->SetName("mass_tight_h3_stack");
   mass_tight_h3_stack->SetTitle("mass_tight_h3");
   mass_tight_h3_stack->SetMaximum(12);
   Double_t xAxis217[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_stack_stack_19 = new TH1F("mass_tight_h3_stack_stack_19","mass_tight_h3",40, xAxis217);
   mass_tight_h3_stack_stack_19->SetMinimum(0);
   mass_tight_h3_stack_stack_19->SetMaximum(12.6);
   mass_tight_h3_stack_stack_19->SetDirectory(0);
   mass_tight_h3_stack_stack_19->SetStats(0);
   mass_tight_h3_stack_stack_19->SetLineWidth(2);
   mass_tight_h3_stack_stack_19->SetMarkerStyle(20);
   mass_tight_h3_stack_stack_19->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_tight_h3_stack_stack_19->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_stack_stack_19->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_stack_stack_19->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_stack_19->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h3_stack_stack_19->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h3_stack_stack_19->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h3_stack_stack_19->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_stack_stack_19->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h3_stack_stack_19->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_stack_stack_19->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_stack_19->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_stack_19->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h3_stack_stack_19->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h3_stack_stack_19->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_stack_stack_19->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_stack_stack_19->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_stack_19->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_stack_stack_19->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_stack_stack_19->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack->SetHistogram(mass_tight_h3_stack_stack_19);
   
   Double_t xAxis218[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_hc_02_stack_1 = new TH1F("mass_tight_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis218);
   mass_tight_h3_hc_02_stack_1->SetBinContent(12,0.2073497);
   mass_tight_h3_hc_02_stack_1->SetBinContent(13,1.244098);
   mass_tight_h3_hc_02_stack_1->SetBinContent(14,1.60696);
   mass_tight_h3_hc_02_stack_1->SetBinContent(15,2.436358);
   mass_tight_h3_hc_02_stack_1->SetBinContent(16,1.503285);
   mass_tight_h3_hc_02_stack_1->SetBinContent(17,1.140423);
   mass_tight_h3_hc_02_stack_1->SetBinContent(18,0.5702116);
   mass_tight_h3_hc_02_stack_1->SetBinContent(19,0.1036748);
   mass_tight_h3_hc_02_stack_1->SetBinContent(20,0.1036748);
   mass_tight_h3_hc_02_stack_1->SetBinError(12,0.1036748);
   mass_tight_h3_hc_02_stack_1->SetBinError(13,0.2539504);
   mass_tight_h3_hc_02_stack_1->SetBinError(14,0.2886185);
   mass_tight_h3_hc_02_stack_1->SetBinError(15,0.3553794);
   mass_tight_h3_hc_02_stack_1->SetBinError(16,0.279153);
   mass_tight_h3_hc_02_stack_1->SetBinError(17,0.243139);
   mass_tight_h3_hc_02_stack_1->SetBinError(18,0.1719253);
   mass_tight_h3_hc_02_stack_1->SetBinError(19,0.07330917);
   mass_tight_h3_hc_02_stack_1->SetBinError(20,0.07330917);
   mass_tight_h3_hc_02_stack_1->SetEntries(172);
   mass_tight_h3_hc_02_stack_1->SetStats(0);
   mass_tight_h3_hc_02_stack_1->SetOption("Hist");
   mass_tight_h3_hc_02_stack_1->SetContour(20);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(0,0);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(1,0.1218179);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(2,0.2436358);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(3,0.3654538);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(4,0.4872717);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(5,0.6090896);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(6,0.7309075);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(7,0.8527255);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(8,0.9745434);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(9,1.096361);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(10,1.218179);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(11,1.339997);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(12,1.461815);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(13,1.583633);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(14,1.705451);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(15,1.827269);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(16,1.949087);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(17,2.070905);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(18,2.192723);
   mass_tight_h3_hc_02_stack_1->SetContourLevel(19,2.314541);
   mass_tight_h3_hc_02_stack_1->SetFillColor(2);
   mass_tight_h3_hc_02_stack_1->SetFillStyle(3254);
   mass_tight_h3_hc_02_stack_1->SetLineColor(2);
   mass_tight_h3_hc_02_stack_1->SetLineWidth(2);
   mass_tight_h3_hc_02_stack_1->SetMarkerStyle(20);
   mass_tight_h3_hc_02_stack_1->SetMarkerSize(0);
   mass_tight_h3_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack->Add(mass_tight_h3_hc_02_stack_1,"Hist");
   Double_t xAxis219[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_hc_03_stack_2 = new TH1F("mass_tight_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis219);
   mass_tight_h3_hc_03_stack_2->SetEntries(19);
   mass_tight_h3_hc_03_stack_2->SetStats(0);
   mass_tight_h3_hc_03_stack_2->SetOption("Hist");
   mass_tight_h3_hc_03_stack_2->SetContour(20);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(0,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(1,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(2,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(3,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(4,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(5,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(6,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(7,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(8,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(9,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(10,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(11,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(12,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(13,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(14,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(15,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(16,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(17,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(18,0);
   mass_tight_h3_hc_03_stack_2->SetContourLevel(19,0);
   mass_tight_h3_hc_03_stack_2->SetFillColor(4);
   mass_tight_h3_hc_03_stack_2->SetFillStyle(3245);
   mass_tight_h3_hc_03_stack_2->SetLineColor(4);
   mass_tight_h3_hc_03_stack_2->SetLineWidth(2);
   mass_tight_h3_hc_03_stack_2->SetMarkerStyle(20);
   mass_tight_h3_hc_03_stack_2->SetMarkerSize(0);
   mass_tight_h3_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack->Add(mass_tight_h3_hc_03_stack_2,"Hist");
   Double_t xAxis220[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_hc_04_stack_3 = new TH1F("mass_tight_h3_hc_04_stack_3","QCD",40, xAxis220);
   mass_tight_h3_hc_04_stack_3->SetBinContent(12,0.215814);
   mass_tight_h3_hc_04_stack_3->SetBinContent(13,1.007132);
   mass_tight_h3_hc_04_stack_3->SetBinContent(14,2.086202);
   mass_tight_h3_hc_04_stack_3->SetBinContent(15,2.086202);
   mass_tight_h3_hc_04_stack_3->SetBinContent(16,1.007132);
   mass_tight_h3_hc_04_stack_3->SetBinContent(17,0.863256);
   mass_tight_h3_hc_04_stack_3->SetBinContent(18,0.503566);
   mass_tight_h3_hc_04_stack_3->SetBinContent(19,0.35969);
   mass_tight_h3_hc_04_stack_3->SetBinContent(20,0.35969);
   mass_tight_h3_hc_04_stack_3->SetBinContent(21,0.503566);
   mass_tight_h3_hc_04_stack_3->SetBinContent(22,0.07193799);
   mass_tight_h3_hc_04_stack_3->SetBinContent(23,0.215814);
   mass_tight_h3_hc_04_stack_3->SetBinContent(24,0.143876);
   mass_tight_h3_hc_04_stack_3->SetBinContent(25,0.143876);
   mass_tight_h3_hc_04_stack_3->SetBinContent(29,0.07193799);
   mass_tight_h3_hc_04_stack_3->SetBinContent(35,0.07193799);
   mass_tight_h3_hc_04_stack_3->SetBinError(12,0.1246003);
   mass_tight_h3_hc_04_stack_3->SetBinError(13,0.2691673);
   mass_tight_h3_hc_04_stack_3->SetBinError(14,0.387398);
   mass_tight_h3_hc_04_stack_3->SetBinError(15,0.387398);
   mass_tight_h3_hc_04_stack_3->SetBinError(16,0.2691673);
   mass_tight_h3_hc_04_stack_3->SetBinError(17,0.2492005);
   mass_tight_h3_hc_04_stack_3->SetBinError(18,0.19033);
   mass_tight_h3_hc_04_stack_3->SetBinError(19,0.1608582);
   mass_tight_h3_hc_04_stack_3->SetBinError(20,0.1608582);
   mass_tight_h3_hc_04_stack_3->SetBinError(21,0.19033);
   mass_tight_h3_hc_04_stack_3->SetBinError(22,0.071938);
   mass_tight_h3_hc_04_stack_3->SetBinError(23,0.1246003);
   mass_tight_h3_hc_04_stack_3->SetBinError(24,0.1017357);
   mass_tight_h3_hc_04_stack_3->SetBinError(25,0.1017357);
   mass_tight_h3_hc_04_stack_3->SetBinError(29,0.071938);
   mass_tight_h3_hc_04_stack_3->SetBinError(35,0.071938);
   mass_tight_h3_hc_04_stack_3->SetEntries(135);
   mass_tight_h3_hc_04_stack_3->SetStats(0);
   mass_tight_h3_hc_04_stack_3->SetOption("Hist");
   mass_tight_h3_hc_04_stack_3->SetContour(20);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(0,0);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(1,0.1043101);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(2,0.2086202);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(3,0.3129303);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(4,0.4172404);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(5,0.5215505);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(6,0.6258606);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(7,0.7301707);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(8,0.8344808);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(9,0.9387908);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(10,1.043101);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(11,1.147411);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(12,1.251721);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(13,1.356031);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(14,1.460341);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(15,1.564651);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(16,1.668962);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(17,1.773272);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(18,1.877582);
   mass_tight_h3_hc_04_stack_3->SetContourLevel(19,1.981892);
   mass_tight_h3_hc_04_stack_3->SetFillColor(28);
   mass_tight_h3_hc_04_stack_3->SetFillStyle(3205);
   mass_tight_h3_hc_04_stack_3->SetLineColor(28);
   mass_tight_h3_hc_04_stack_3->SetLineWidth(2);
   mass_tight_h3_hc_04_stack_3->SetMarkerStyle(20);
   mass_tight_h3_hc_04_stack_3->SetMarkerSize(0);
   mass_tight_h3_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack->Add(mass_tight_h3_hc_04_stack_3,"Hist");
   Double_t xAxis221[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_hc_05_stack_4 = new TH1F("mass_tight_h3_hc_05_stack_4","#it{Vj}",40, xAxis221);
   mass_tight_h3_hc_05_stack_4->SetBinContent(13,0.7425219);
   mass_tight_h3_hc_05_stack_4->SetBinContent(14,1.856305);
   mass_tight_h3_hc_05_stack_4->SetBinContent(15,3.341349);
   mass_tight_h3_hc_05_stack_4->SetBinContent(16,2.227566);
   mass_tight_h3_hc_05_stack_4->SetBinContent(17,1.856305);
   mass_tight_h3_hc_05_stack_4->SetBinContent(18,1.113783);
   mass_tight_h3_hc_05_stack_4->SetBinContent(19,1.113783);
   mass_tight_h3_hc_05_stack_4->SetBinContent(20,1.485044);
   mass_tight_h3_hc_05_stack_4->SetBinContent(21,0.7425219);
   mass_tight_h3_hc_05_stack_4->SetBinContent(22,1.485044);
   mass_tight_h3_hc_05_stack_4->SetBinContent(23,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinContent(24,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinContent(25,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinContent(27,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinContent(30,0.7425219);
   mass_tight_h3_hc_05_stack_4->SetBinContent(35,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinError(13,0.5250423);
   mass_tight_h3_hc_05_stack_4->SetBinError(14,0.8301647);
   mass_tight_h3_hc_05_stack_4->SetBinError(15,1.113783);
   mass_tight_h3_hc_05_stack_4->SetBinError(16,0.9093999);
   mass_tight_h3_hc_05_stack_4->SetBinError(17,0.8301647);
   mass_tight_h3_hc_05_stack_4->SetBinError(18,0.6430428);
   mass_tight_h3_hc_05_stack_4->SetBinError(19,0.6430428);
   mass_tight_h3_hc_05_stack_4->SetBinError(20,0.7425219);
   mass_tight_h3_hc_05_stack_4->SetBinError(21,0.5250423);
   mass_tight_h3_hc_05_stack_4->SetBinError(22,0.7425219);
   mass_tight_h3_hc_05_stack_4->SetBinError(23,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinError(24,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinError(25,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinError(27,0.371261);
   mass_tight_h3_hc_05_stack_4->SetBinError(30,0.5250423);
   mass_tight_h3_hc_05_stack_4->SetBinError(35,0.371261);
   mass_tight_h3_hc_05_stack_4->SetEntries(50);
   mass_tight_h3_hc_05_stack_4->SetStats(0);
   mass_tight_h3_hc_05_stack_4->SetOption("Hist");
   mass_tight_h3_hc_05_stack_4->SetContour(20);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(0,0);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(1,0.1670674);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(2,0.3341349);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(3,0.5012023);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(4,0.6682697);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(5,0.8353372);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(6,1.002405);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(7,1.169472);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(8,1.336539);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(9,1.503607);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(10,1.670674);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(11,1.837742);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(12,2.004809);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(13,2.171877);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(14,2.338944);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(15,2.506011);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(16,2.673079);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(17,2.840146);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(18,3.007214);
   mass_tight_h3_hc_05_stack_4->SetContourLevel(19,3.174281);
   mass_tight_h3_hc_05_stack_4->SetFillColor(6);
   mass_tight_h3_hc_05_stack_4->SetFillStyle(3295);
   mass_tight_h3_hc_05_stack_4->SetLineColor(6);
   mass_tight_h3_hc_05_stack_4->SetLineWidth(2);
   mass_tight_h3_hc_05_stack_4->SetMarkerStyle(20);
   mass_tight_h3_hc_05_stack_4->SetMarkerSize(0);
   mass_tight_h3_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack->Add(mass_tight_h3_hc_05_stack_4,"Hist");
   Double_t xAxis222[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_hc_06_stack_5 = new TH1F("mass_tight_h3_hc_06_stack_5","Other",40, xAxis222);
   mass_tight_h3_hc_06_stack_5->SetBinContent(13,0.0272654);
   mass_tight_h3_hc_06_stack_5->SetBinContent(14,0.07270774);
   mass_tight_h3_hc_06_stack_5->SetBinContent(15,0.06361926);
   mass_tight_h3_hc_06_stack_5->SetBinContent(16,0.06361926);
   mass_tight_h3_hc_06_stack_5->SetBinContent(17,0.09088466);
   mass_tight_h3_hc_06_stack_5->SetBinContent(18,0.03635387);
   mass_tight_h3_hc_06_stack_5->SetBinContent(19,0.06361926);
   mass_tight_h3_hc_06_stack_5->SetBinContent(20,0.09997313);
   mass_tight_h3_hc_06_stack_5->SetBinContent(21,0.0272654);
   mass_tight_h3_hc_06_stack_5->SetBinContent(22,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinContent(23,0.0545308);
   mass_tight_h3_hc_06_stack_5->SetBinContent(24,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinContent(26,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinContent(28,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinContent(32,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinError(13,0.01574169);
   mass_tight_h3_hc_06_stack_5->SetBinError(14,0.02570607);
   mass_tight_h3_hc_06_stack_5->SetBinError(15,0.02404582);
   mass_tight_h3_hc_06_stack_5->SetBinError(16,0.02404582);
   mass_tight_h3_hc_06_stack_5->SetBinError(17,0.02874026);
   mass_tight_h3_hc_06_stack_5->SetBinError(18,0.01817693);
   mass_tight_h3_hc_06_stack_5->SetBinError(19,0.02404582);
   mass_tight_h3_hc_06_stack_5->SetBinError(20,0.03014303);
   mass_tight_h3_hc_06_stack_5->SetBinError(21,0.01574169);
   mass_tight_h3_hc_06_stack_5->SetBinError(22,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinError(23,0.02226211);
   mass_tight_h3_hc_06_stack_5->SetBinError(24,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinError(26,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinError(28,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetBinError(32,0.009088467);
   mass_tight_h3_hc_06_stack_5->SetEntries(71);
   mass_tight_h3_hc_06_stack_5->SetStats(0);
   mass_tight_h3_hc_06_stack_5->SetOption("Hist");
   mass_tight_h3_hc_06_stack_5->SetContour(20);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(0,0);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(1,0.004998657);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(2,0.009997313);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(3,0.01499597);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(4,0.01999463);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(5,0.02499328);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(6,0.02999194);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(7,0.0349906);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(8,0.03998925);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(9,0.04498791);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(10,0.04998657);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(11,0.05498522);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(12,0.05998388);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(13,0.06498254);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(14,0.06998119);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(15,0.07497985);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(16,0.07997851);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(17,0.08497716);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(18,0.08997582);
   mass_tight_h3_hc_06_stack_5->SetContourLevel(19,0.09497448);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_tight_h3_hc_06_stack_5->SetFillColor(ci);
   mass_tight_h3_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_tight_h3_hc_06_stack_5->SetLineColor(ci);
   mass_tight_h3_hc_06_stack_5->SetLineWidth(2);
   mass_tight_h3_hc_06_stack_5->SetMarkerStyle(20);
   mass_tight_h3_hc_06_stack_5->SetMarkerSize(0);
   mass_tight_h3_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack->Add(mass_tight_h3_hc_06_stack_5,"Hist");
   mass_tight_h3_stack->Draw("");
   Double_t xAxis223[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_hc_01__37 = new TH1F("mass_tight_h3_hc_01__37","Data",40, xAxis223);
   mass_tight_h3_hc_01__37->SetBinContent(13,2);
   mass_tight_h3_hc_01__37->SetBinContent(14,1);
   mass_tight_h3_hc_01__37->SetBinContent(15,6);
   mass_tight_h3_hc_01__37->SetBinContent(16,9);
   mass_tight_h3_hc_01__37->SetBinContent(17,7);
   mass_tight_h3_hc_01__37->SetBinContent(18,3);
   mass_tight_h3_hc_01__37->SetBinContent(19,3);
   mass_tight_h3_hc_01__37->SetBinContent(20,1);
   mass_tight_h3_hc_01__37->SetBinContent(21,1);
   mass_tight_h3_hc_01__37->SetBinContent(23,1);
   mass_tight_h3_hc_01__37->SetBinContent(26,1);
   mass_tight_h3_hc_01__37->SetBinContent(34,1);
   mass_tight_h3_hc_01__37->SetBinContent(39,1);
   mass_tight_h3_hc_01__37->SetBinError(13,1.414214);
   mass_tight_h3_hc_01__37->SetBinError(14,1);
   mass_tight_h3_hc_01__37->SetBinError(15,2.44949);
   mass_tight_h3_hc_01__37->SetBinError(16,3);
   mass_tight_h3_hc_01__37->SetBinError(17,2.645751);
   mass_tight_h3_hc_01__37->SetBinError(18,1.732051);
   mass_tight_h3_hc_01__37->SetBinError(19,1.732051);
   mass_tight_h3_hc_01__37->SetBinError(20,1);
   mass_tight_h3_hc_01__37->SetBinError(21,1);
   mass_tight_h3_hc_01__37->SetBinError(23,1);
   mass_tight_h3_hc_01__37->SetBinError(26,1);
   mass_tight_h3_hc_01__37->SetBinError(34,1);
   mass_tight_h3_hc_01__37->SetBinError(39,1);
   mass_tight_h3_hc_01__37->SetEntries(37);
   mass_tight_h3_hc_01__37->SetStats(0);
   mass_tight_h3_hc_01__37->SetOption("E1 sames");
   mass_tight_h3_hc_01__37->SetContour(20);
   mass_tight_h3_hc_01__37->SetContourLevel(0,0);
   mass_tight_h3_hc_01__37->SetContourLevel(1,0.45);
   mass_tight_h3_hc_01__37->SetContourLevel(2,0.9);
   mass_tight_h3_hc_01__37->SetContourLevel(3,1.35);
   mass_tight_h3_hc_01__37->SetContourLevel(4,1.8);
   mass_tight_h3_hc_01__37->SetContourLevel(5,2.25);
   mass_tight_h3_hc_01__37->SetContourLevel(6,2.7);
   mass_tight_h3_hc_01__37->SetContourLevel(7,3.15);
   mass_tight_h3_hc_01__37->SetContourLevel(8,3.6);
   mass_tight_h3_hc_01__37->SetContourLevel(9,4.05);
   mass_tight_h3_hc_01__37->SetContourLevel(10,4.5);
   mass_tight_h3_hc_01__37->SetContourLevel(11,4.95);
   mass_tight_h3_hc_01__37->SetContourLevel(12,5.4);
   mass_tight_h3_hc_01__37->SetContourLevel(13,5.85);
   mass_tight_h3_hc_01__37->SetContourLevel(14,6.3);
   mass_tight_h3_hc_01__37->SetContourLevel(15,6.75);
   mass_tight_h3_hc_01__37->SetContourLevel(16,7.2);
   mass_tight_h3_hc_01__37->SetContourLevel(17,7.65);
   mass_tight_h3_hc_01__37->SetContourLevel(18,8.1);
   mass_tight_h3_hc_01__37->SetContourLevel(19,8.55);
   mass_tight_h3_hc_01__37->SetLineWidth(2);
   mass_tight_h3_hc_01__37->SetMarkerStyle(20);
   mass_tight_h3_hc_01__37->SetMarkerSize(1.2);
   mass_tight_h3_hc_01__37->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_hc_01__37->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_hc_01__37->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_01__37->GetXaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_01__37->GetXaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_01__37->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_01__37->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_hc_01__37->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_hc_01__37->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_hc_01__37->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_01__37->GetYaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_01__37->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_h3_hc_01__37->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_hc_01__37->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_hc_01__37->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_hc_01__37->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_hc_01__37->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_hc_01__37->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_hc_01__37->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_h3_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis224[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_stack_copy = new TH1F("mass_tight_h3_stack_copy","mass_tight_h3",40, xAxis224);
   mass_tight_h3_stack_copy->SetMinimum(0);
   mass_tight_h3_stack_copy->SetMaximum(12.6);
   mass_tight_h3_stack_copy->SetDirectory(0);
   mass_tight_h3_stack_copy->SetStats(0);
   mass_tight_h3_stack_copy->SetLineWidth(2);
   mass_tight_h3_stack_copy->SetMarkerStyle(20);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_tight_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis225[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__38 = new TH1F("h_sig__38","Data",40, xAxis225);
   h_sig__38->SetBinContent(14,0.0181575);
   h_sig__38->SetBinContent(15,0.1271025);
   h_sig__38->SetBinContent(16,0.1634175);
   h_sig__38->SetBinContent(17,0.43578);
   h_sig__38->SetBinContent(18,0.5265675);
   h_sig__38->SetBinContent(19,0.6355125);
   h_sig__38->SetBinContent(20,0.689985);
   h_sig__38->SetBinContent(21,0.7807725);
   h_sig__38->SetBinContent(22,0.8534025);
   h_sig__38->SetBinContent(23,0.6355125);
   h_sig__38->SetBinContent(24,0.617355);
   h_sig__38->SetBinContent(25,0.4902525);
   h_sig__38->SetBinContent(26,0.0907875);
   h_sig__38->SetBinContent(27,0.0181575);
   h_sig__38->SetEntries(335);
   h_sig__38->SetStats(0);
   h_sig__38->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__38->SetLineColor(ci);
   h_sig__38->SetLineWidth(4);
   h_sig__38->SetMarkerStyle(20);
   h_sig__38->SetMarkerSize(0);
   h_sig__38->GetXaxis()->SetNdivisions(505);
   h_sig__38->GetXaxis()->SetLabelFont(132);
   h_sig__38->GetXaxis()->SetLabelOffset(0.01);
   h_sig__38->GetXaxis()->SetLabelSize(0.06);
   h_sig__38->GetXaxis()->SetTitleSize(0.072);
   h_sig__38->GetXaxis()->SetTitleOffset(0.95);
   h_sig__38->GetXaxis()->SetTitleFont(132);
   h_sig__38->GetYaxis()->SetLabelFont(132);
   h_sig__38->GetYaxis()->SetLabelOffset(0.01);
   h_sig__38->GetYaxis()->SetLabelSize(0.06);
   h_sig__38->GetYaxis()->SetTitleSize(0.072);
   h_sig__38->GetYaxis()->SetTitleOffset(0.95);
   h_sig__38->GetYaxis()->SetTitleFont(132);
   h_sig__38->GetZaxis()->SetLabelFont(132);
   h_sig__38->GetZaxis()->SetLabelSize(0.06);
   h_sig__38->GetZaxis()->SetTitleSize(0.072);
   h_sig__38->GetZaxis()->SetTitleOffset(1.2);
   h_sig__38->GetZaxis()->SetTitleFont(132);
   h_sig__38->Draw("h same");
   Double_t xAxis226[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_stack_copy = new TH1F("mass_tight_h3_stack_copy","mass_tight_h3",40, xAxis226);
   mass_tight_h3_stack_copy->SetMinimum(0);
   mass_tight_h3_stack_copy->SetMaximum(12.6);
   mass_tight_h3_stack_copy->SetDirectory(0);
   mass_tight_h3_stack_copy->SetStats(0);
   mass_tight_h3_stack_copy->SetLineWidth(2);
   mass_tight_h3_stack_copy->SetMarkerStyle(20);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_tight_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis227[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_stack_copy = new TH1F("mass_tight_h3_stack_copy","mass_tight_h3",40, xAxis227);
   mass_tight_h3_stack_copy->SetMinimum(0);
   mass_tight_h3_stack_copy->SetMaximum(12.6);
   mass_tight_h3_stack_copy->SetDirectory(0);
   mass_tight_h3_stack_copy->SetStats(0);
   mass_tight_h3_stack_copy->SetLineWidth(2);
   mass_tight_h3_stack_copy->SetMarkerStyle(20);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_tight_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->Draw("sameaxis");
   Double_t xAxis228[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_h3_stack_copy = new TH1F("mass_tight_h3_stack_copy","mass_tight_h3",40, xAxis228);
   mass_tight_h3_stack_copy->SetMinimum(0);
   mass_tight_h3_stack_copy->SetMaximum(12.6);
   mass_tight_h3_stack_copy->SetDirectory(0);
   mass_tight_h3_stack_copy->SetStats(0);
   mass_tight_h3_stack_copy->SetLineWidth(2);
   mass_tight_h3_stack_copy->SetMarkerStyle(20);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   mass_tight_h3_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_h3_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_h3_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_h3_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_h3_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_h3_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_h3_stack_copy->Draw("sameaxis");
   mass_tight_h3_mainpad->Modified();
   mass_tight_h3_canvas->cd();
   mass_tight_h3_canvas->Modified();
   mass_tight_h3_canvas->cd();
   mass_tight_h3_canvas->SetSelected(mass_tight_h3_canvas);
}


==> figs/C/fig1j.C <==
void all_lowmass_mu()
{
//=========Macro generated from canvas: mass_lowmass_mu_canvas/mass_lowmass_mu
//=========  (Fri Jul  6 23:36:42 2018) by ROOT version 6.12/06
   TCanvas *mass_lowmass_mu_canvas = new TCanvas("mass_lowmass_mu_canvas", "mass_lowmass_mu",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_lowmass_mu_canvas->SetHighLightColor(2);
   mass_lowmass_mu_canvas->Range(0,0,1,1);
   mass_lowmass_mu_canvas->SetFillColor(0);
   mass_lowmass_mu_canvas->SetBorderMode(0);
   mass_lowmass_mu_canvas->SetBorderSize(2);
   mass_lowmass_mu_canvas->SetTickx(1);
   mass_lowmass_mu_canvas->SetTicky(1);
   mass_lowmass_mu_canvas->SetLeftMargin(0.14);
   mass_lowmass_mu_canvas->SetRightMargin(0.05);
   mass_lowmass_mu_canvas->SetTopMargin(0.05);
   mass_lowmass_mu_canvas->SetBottomMargin(0.16);
   mass_lowmass_mu_canvas->SetFrameLineWidth(2);
   mass_lowmass_mu_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_lowmass_mu_mainpad
   TPad *mass_lowmass_mu_mainpad = new TPad("mass_lowmass_mu_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_lowmass_mu_mainpad->Draw();
   mass_lowmass_mu_mainpad->cd();
   mass_lowmass_mu_mainpad->Range(-33.65385,-13.76855,206.7308,68.1871);
   mass_lowmass_mu_mainpad->SetFillColor(0);
   mass_lowmass_mu_mainpad->SetBorderMode(0);
   mass_lowmass_mu_mainpad->SetBorderSize(2);
   mass_lowmass_mu_mainpad->SetTickx(1);
   mass_lowmass_mu_mainpad->SetTicky(1);
   mass_lowmass_mu_mainpad->SetLeftMargin(0.14);
   mass_lowmass_mu_mainpad->SetRightMargin(0.028);
   mass_lowmass_mu_mainpad->SetTopMargin(0.005);
   mass_lowmass_mu_mainpad->SetBottomMargin(0.168);
   mass_lowmass_mu_mainpad->SetFrameLineWidth(2);
   mass_lowmass_mu_mainpad->SetFrameBorderMode(0);
   mass_lowmass_mu_mainpad->SetFrameLineWidth(2);
   mass_lowmass_mu_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_lowmass_mu_stack = new THStack();
   mass_lowmass_mu_stack->SetName("mass_lowmass_mu_stack");
   mass_lowmass_mu_stack->SetTitle("mass_lowmass_mu");
   mass_lowmass_mu_stack->SetMaximum(64.54983);
   Double_t xAxis85[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_stack_stack_8 = new TH1F("mass_lowmass_mu_stack_stack_8","mass_lowmass_mu",40, xAxis85);
   mass_lowmass_mu_stack_stack_8->SetMinimum(0);
   mass_lowmass_mu_stack_stack_8->SetMaximum(67.77733);
   mass_lowmass_mu_stack_stack_8->SetDirectory(0);
   mass_lowmass_mu_stack_stack_8->SetStats(0);
   mass_lowmass_mu_stack_stack_8->SetLineWidth(2);
   mass_lowmass_mu_stack_stack_8->SetMarkerStyle(20);
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_mu_stack_stack_8->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_stack_8->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_mu_stack_stack_8->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_stack_8->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_stack_8->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_stack_8->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_mu_stack_stack_8->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_mu_stack_stack_8->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_stack_8->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_stack_8->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_stack_8->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_stack_stack_8->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_stack_stack_8->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack->SetHistogram(mass_lowmass_mu_stack_stack_8);
   
   Double_t xAxis86[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_hc_02_stack_1 = new TH1F("mass_lowmass_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis86);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(5,5.563681);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(6,24.29644);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(7,28.07362);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(8,28.02258);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(9,21.43804);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(10,14.8535);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(11,7.911656);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(12,4.440736);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(13,1.531288);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(14,0.8166871);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(15,0.2552147);
   mass_lowmass_mu_hc_02_stack_1->SetBinContent(16,0.1531288);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(5,0.532904);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(6,1.113626);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(7,1.197063);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(8,1.195974);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(9,1.046069);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(10,0.8707274);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(11,0.6354795);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(12,0.4760969);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(13,0.2795737);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(14,0.2041718);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(15,0.1141355);
   mass_lowmass_mu_hc_02_stack_1->SetBinError(16,0.08840897);
   mass_lowmass_mu_hc_02_stack_1->SetEntries(2691);
   mass_lowmass_mu_hc_02_stack_1->SetStats(0);
   mass_lowmass_mu_hc_02_stack_1->SetOption("Hist");
   mass_lowmass_mu_hc_02_stack_1->SetContour(20);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(0,0);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(1,1.403681);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(2,2.807362);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(3,4.211043);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(4,5.614724);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(5,7.018405);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(6,8.422086);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(7,9.825767);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(8,11.22945);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(9,12.63313);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(10,14.03681);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(11,15.44049);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(12,16.84417);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(13,18.24785);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(14,19.65153);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(15,21.05521);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(16,22.45889);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(17,23.86258);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(18,25.26626);
   mass_lowmass_mu_hc_02_stack_1->SetContourLevel(19,26.66994);
   mass_lowmass_mu_hc_02_stack_1->SetFillColor(2);
   mass_lowmass_mu_hc_02_stack_1->SetFillStyle(3254);
   mass_lowmass_mu_hc_02_stack_1->SetLineColor(2);
   mass_lowmass_mu_hc_02_stack_1->SetLineWidth(2);
   mass_lowmass_mu_hc_02_stack_1->SetMarkerStyle(20);
   mass_lowmass_mu_hc_02_stack_1->SetMarkerSize(0);
   mass_lowmass_mu_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack->Add(mass_lowmass_mu_hc_02_stack_1,"Hist");
   Double_t xAxis87[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_hc_03_stack_2 = new TH1F("mass_lowmass_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis87);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(5,7.674445);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(6,15.89707);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(7,13.88709);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(8,14.25254);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(9,7.126271);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(10,6.760821);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(11,4.385397);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(12,7.674445);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(13,4.385397);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(14,7.674445);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(15,3.289048);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(16,2.375424);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(17,5.299022);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(18,17.35886);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(19,30.69778);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(20,4.750847);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(21,0.7308996);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(22,0.3654498);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(23,0.1827249);
   mass_lowmass_mu_hc_03_stack_2->SetBinContent(24,0.5481747);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(5,1.184193);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(6,1.704344);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(7,1.592959);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(8,1.613783);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(9,1.141117);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(10,1.111472);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(11,0.8951655);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(12,1.184193);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(13,0.8951655);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(14,1.184193);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(15,0.7752361);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(16,0.658824);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(17,0.9840036);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(18,1.780982);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(19,2.368385);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(20,0.9317178);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(21,0.3654498);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(22,0.258412);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(23,0.1827249);
   mass_lowmass_mu_hc_03_stack_2->SetBinError(24,0.3164888);
   mass_lowmass_mu_hc_03_stack_2->SetEntries(850);
   mass_lowmass_mu_hc_03_stack_2->SetStats(0);
   mass_lowmass_mu_hc_03_stack_2->SetOption("Hist");
   mass_lowmass_mu_hc_03_stack_2->SetContour(20);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(0,0);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(1,1.534889);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(2,3.069778);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(3,4.604667);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(4,6.139556);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(5,7.674445);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(6,9.209334);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(7,10.74422);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(8,12.27911);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(9,13.814);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(10,15.34889);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(11,16.88378);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(12,18.41867);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(13,19.95356);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(14,21.48845);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(15,23.02334);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(16,24.55823);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(17,26.09311);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(18,27.628);
   mass_lowmass_mu_hc_03_stack_2->SetContourLevel(19,29.16289);
   mass_lowmass_mu_hc_03_stack_2->SetFillColor(4);
   mass_lowmass_mu_hc_03_stack_2->SetFillStyle(3245);
   mass_lowmass_mu_hc_03_stack_2->SetLineColor(4);
   mass_lowmass_mu_hc_03_stack_2->SetLineWidth(2);
   mass_lowmass_mu_hc_03_stack_2->SetMarkerStyle(20);
   mass_lowmass_mu_hc_03_stack_2->SetMarkerSize(0);
   mass_lowmass_mu_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack->Add(mass_lowmass_mu_hc_03_stack_2,"Hist");
   Double_t xAxis88[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_hc_04_stack_3 = new TH1F("mass_lowmass_mu_hc_04_stack_3","QCD",40, xAxis88);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(5,3.768159);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(6,6.240072);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(7,4.40121);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(8,2.471913);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(9,1.08523);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(10,0.7234866);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(11,0.3014528);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(12,0.1507264);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(13,0.1808717);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(14,0.03014527);
   mass_lowmass_mu_hc_04_stack_3->SetBinContent(16,0.03014527);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(5,0.3370344);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(6,0.433715);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(7,0.3642467);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(8,0.2729771);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(9,0.1808717);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(10,0.1476811);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(11,0.09532773);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(12,0.06740688);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(13,0.07384054);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(14,0.03014528);
   mass_lowmass_mu_hc_04_stack_3->SetBinError(16,0.03014528);
   mass_lowmass_mu_hc_04_stack_3->SetEntries(643);
   mass_lowmass_mu_hc_04_stack_3->SetStats(0);
   mass_lowmass_mu_hc_04_stack_3->SetOption("Hist");
   mass_lowmass_mu_hc_04_stack_3->SetContour(20);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(0,0);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(1,0.3120036);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(2,0.6240072);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(3,0.9360108);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(4,1.248014);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(5,1.560018);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(6,1.872022);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(7,2.184025);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(8,2.496029);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(9,2.808032);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(10,3.120036);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(11,3.43204);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(12,3.744043);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(13,4.056047);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(14,4.36805);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(15,4.680054);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(16,4.992058);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(17,5.304061);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(18,5.616065);
   mass_lowmass_mu_hc_04_stack_3->SetContourLevel(19,5.928068);
   mass_lowmass_mu_hc_04_stack_3->SetFillColor(28);
   mass_lowmass_mu_hc_04_stack_3->SetFillStyle(3205);
   mass_lowmass_mu_hc_04_stack_3->SetLineColor(28);
   mass_lowmass_mu_hc_04_stack_3->SetLineWidth(2);
   mass_lowmass_mu_hc_04_stack_3->SetMarkerStyle(20);
   mass_lowmass_mu_hc_04_stack_3->SetMarkerSize(0);
   mass_lowmass_mu_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack->Add(mass_lowmass_mu_hc_04_stack_3,"Hist");
   Double_t xAxis89[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_hc_05_stack_4 = new TH1F("mass_lowmass_mu_hc_05_stack_4","#it{Vj}",40, xAxis89);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(5,0.5503514);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(6,1.528754);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(7,2.874057);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(8,1.895655);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(9,1.528754);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(10,0.7338018);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(11,0.4892012);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(12,0.3057508);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(13,0.3057508);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(14,0.06115015);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(15,0.06115015);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(16,0.1223003);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(17,0.1223003);
   mass_lowmass_mu_hc_05_stack_4->SetBinContent(18,0.1223003);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(5,0.1834505);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(6,0.3057508);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(7,0.4192243);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(8,0.3404696);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(9,0.3057508);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(10,0.2118303);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(11,0.1729588);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(12,0.1367359);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(13,0.1367359);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(14,0.06115015);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(15,0.06115015);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(16,0.08647938);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(17,0.08647938);
   mass_lowmass_mu_hc_05_stack_4->SetBinError(18,0.08647938);
   mass_lowmass_mu_hc_05_stack_4->SetEntries(175);
   mass_lowmass_mu_hc_05_stack_4->SetStats(0);
   mass_lowmass_mu_hc_05_stack_4->SetOption("Hist");
   mass_lowmass_mu_hc_05_stack_4->SetContour(20);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(0,0);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(1,0.1437029);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(2,0.2874057);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(3,0.4311086);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(4,0.5748114);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(5,0.7185143);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(6,0.8622172);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(7,1.00592);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(8,1.149623);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(9,1.293326);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(10,1.437029);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(11,1.580731);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(12,1.724434);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(13,1.868137);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(14,2.01184);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(15,2.155543);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(16,2.299246);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(17,2.442949);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(18,2.586651);
   mass_lowmass_mu_hc_05_stack_4->SetContourLevel(19,2.730354);
   mass_lowmass_mu_hc_05_stack_4->SetFillColor(6);
   mass_lowmass_mu_hc_05_stack_4->SetFillStyle(3295);
   mass_lowmass_mu_hc_05_stack_4->SetLineColor(6);
   mass_lowmass_mu_hc_05_stack_4->SetLineWidth(2);
   mass_lowmass_mu_hc_05_stack_4->SetMarkerStyle(20);
   mass_lowmass_mu_hc_05_stack_4->SetMarkerSize(0);
   mass_lowmass_mu_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack->Add(mass_lowmass_mu_hc_05_stack_4,"Hist");
   Double_t xAxis90[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_hc_06_stack_5 = new TH1F("mass_lowmass_mu_hc_06_stack_5","Other",40, xAxis90);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(5,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(6,0.07154126);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(7,0.1430825);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(8,0.1430825);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(9,0.1375793);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(10,0.159592);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(11,0.1650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(12,0.1485857);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(13,0.06603808);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(14,0.09905712);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(15,0.09905712);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(16,0.04952856);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(17,0.07154126);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(18,0.07154126);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(19,0.04952856);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(20,0.04402539);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(21,0.05503174);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(22,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(23,0.005503173);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(24,0.04952856);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(25,0.02751587);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(26,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(27,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(28,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(29,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(30,0.01100635);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(31,0.005503173);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(32,0.005503173);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(38,0.005503173);
   mass_lowmass_mu_hc_06_stack_5->SetBinContent(39,0.005503173);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(5,0.009531776);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(6,0.01984197);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(7,0.02806079);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(8,0.02806079);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(9,0.02751587);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(10,0.0296355);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(11,0.03014212);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(12,0.02859533);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(13,0.01906355);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(14,0.02334799);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(15,0.02334799);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(16,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(17,0.01984197);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(18,0.01984197);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(19,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(20,0.01556533);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(21,0.01740256);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(22,0.009531776);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(23,0.005503174);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(24,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(25,0.01230547);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(26,0.009531776);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(27,0.009531776);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(28,0.009531776);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(29,0.009531776);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(30,0.007782663);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(31,0.005503174);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(32,0.005503174);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(38,0.005503174);
   mass_lowmass_mu_hc_06_stack_5->SetBinError(39,0.005503174);
   mass_lowmass_mu_hc_06_stack_5->SetEntries(325);
   mass_lowmass_mu_hc_06_stack_5->SetStats(0);
   mass_lowmass_mu_hc_06_stack_5->SetOption("Hist");
   mass_lowmass_mu_hc_06_stack_5->SetContour(20);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(0,0);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(1,0.00825476);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(2,0.01650952);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(3,0.02476428);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(4,0.03301904);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(5,0.0412738);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(6,0.04952856);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(7,0.05778332);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(8,0.06603808);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(9,0.07429284);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(10,0.0825476);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(11,0.09080236);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(12,0.09905712);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(13,0.1073119);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(14,0.1155666);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(15,0.1238214);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(16,0.1320762);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(17,0.1403309);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(18,0.1485857);
   mass_lowmass_mu_hc_06_stack_5->SetContourLevel(19,0.1568404);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_lowmass_mu_hc_06_stack_5->SetFillColor(ci);
   mass_lowmass_mu_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_lowmass_mu_hc_06_stack_5->SetLineColor(ci);
   mass_lowmass_mu_hc_06_stack_5->SetLineWidth(2);
   mass_lowmass_mu_hc_06_stack_5->SetMarkerStyle(20);
   mass_lowmass_mu_hc_06_stack_5->SetMarkerSize(0);
   mass_lowmass_mu_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack->Add(mass_lowmass_mu_hc_06_stack_5,"Hist");
   mass_lowmass_mu_stack->Draw("");
   Double_t xAxis91[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_hc_01__15 = new TH1F("mass_lowmass_mu_hc_01__15","Data",40, xAxis91);
   mass_lowmass_mu_hc_01__15->SetBinContent(5,17);
   mass_lowmass_mu_hc_01__15->SetBinContent(6,48);
   mass_lowmass_mu_hc_01__15->SetBinContent(7,57);
   mass_lowmass_mu_hc_01__15->SetBinContent(8,53);
   mass_lowmass_mu_hc_01__15->SetBinContent(9,29);
   mass_lowmass_mu_hc_01__15->SetBinContent(10,27);
   mass_lowmass_mu_hc_01__15->SetBinContent(11,17);
   mass_lowmass_mu_hc_01__15->SetBinContent(12,9);
   mass_lowmass_mu_hc_01__15->SetBinContent(13,15);
   mass_lowmass_mu_hc_01__15->SetBinContent(14,5);
   mass_lowmass_mu_hc_01__15->SetBinContent(15,4);
   mass_lowmass_mu_hc_01__15->SetBinContent(16,1);
   mass_lowmass_mu_hc_01__15->SetBinContent(17,4);
   mass_lowmass_mu_hc_01__15->SetBinContent(18,21);
   mass_lowmass_mu_hc_01__15->SetBinContent(19,27);
   mass_lowmass_mu_hc_01__15->SetBinContent(20,6);
   mass_lowmass_mu_hc_01__15->SetBinContent(21,2);
   mass_lowmass_mu_hc_01__15->SetBinContent(22,1);
   mass_lowmass_mu_hc_01__15->SetBinContent(23,1);
   mass_lowmass_mu_hc_01__15->SetBinError(5,4.123106);
   mass_lowmass_mu_hc_01__15->SetBinError(6,6.928203);
   mass_lowmass_mu_hc_01__15->SetBinError(7,7.549834);
   mass_lowmass_mu_hc_01__15->SetBinError(8,7.28011);
   mass_lowmass_mu_hc_01__15->SetBinError(9,5.385165);
   mass_lowmass_mu_hc_01__15->SetBinError(10,5.196152);
   mass_lowmass_mu_hc_01__15->SetBinError(11,4.123106);
   mass_lowmass_mu_hc_01__15->SetBinError(12,3);
   mass_lowmass_mu_hc_01__15->SetBinError(13,3.872983);
   mass_lowmass_mu_hc_01__15->SetBinError(14,2.236068);
   mass_lowmass_mu_hc_01__15->SetBinError(15,2);
   mass_lowmass_mu_hc_01__15->SetBinError(16,1);
   mass_lowmass_mu_hc_01__15->SetBinError(17,2);
   mass_lowmass_mu_hc_01__15->SetBinError(18,4.582576);
   mass_lowmass_mu_hc_01__15->SetBinError(19,5.196152);
   mass_lowmass_mu_hc_01__15->SetBinError(20,2.44949);
   mass_lowmass_mu_hc_01__15->SetBinError(21,1.414214);
   mass_lowmass_mu_hc_01__15->SetBinError(22,1);
   mass_lowmass_mu_hc_01__15->SetBinError(23,1);
   mass_lowmass_mu_hc_01__15->SetEntries(344);
   mass_lowmass_mu_hc_01__15->SetStats(0);
   mass_lowmass_mu_hc_01__15->SetOption("E1 sames");
   mass_lowmass_mu_hc_01__15->SetContour(20);
   mass_lowmass_mu_hc_01__15->SetContourLevel(0,0);
   mass_lowmass_mu_hc_01__15->SetContourLevel(1,2.85);
   mass_lowmass_mu_hc_01__15->SetContourLevel(2,5.7);
   mass_lowmass_mu_hc_01__15->SetContourLevel(3,8.55);
   mass_lowmass_mu_hc_01__15->SetContourLevel(4,11.4);
   mass_lowmass_mu_hc_01__15->SetContourLevel(5,14.25);
   mass_lowmass_mu_hc_01__15->SetContourLevel(6,17.1);
   mass_lowmass_mu_hc_01__15->SetContourLevel(7,19.95);
   mass_lowmass_mu_hc_01__15->SetContourLevel(8,22.8);
   mass_lowmass_mu_hc_01__15->SetContourLevel(9,25.65);
   mass_lowmass_mu_hc_01__15->SetContourLevel(10,28.5);
   mass_lowmass_mu_hc_01__15->SetContourLevel(11,31.35);
   mass_lowmass_mu_hc_01__15->SetContourLevel(12,34.2);
   mass_lowmass_mu_hc_01__15->SetContourLevel(13,37.05);
   mass_lowmass_mu_hc_01__15->SetContourLevel(14,39.9);
   mass_lowmass_mu_hc_01__15->SetContourLevel(15,42.75);
   mass_lowmass_mu_hc_01__15->SetContourLevel(16,45.6);
   mass_lowmass_mu_hc_01__15->SetContourLevel(17,48.45);
   mass_lowmass_mu_hc_01__15->SetContourLevel(18,51.3);
   mass_lowmass_mu_hc_01__15->SetContourLevel(19,54.15);
   mass_lowmass_mu_hc_01__15->SetLineWidth(2);
   mass_lowmass_mu_hc_01__15->SetMarkerStyle(20);
   mass_lowmass_mu_hc_01__15->SetMarkerSize(1.2);
   mass_lowmass_mu_hc_01__15->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_hc_01__15->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_01__15->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_01__15->GetXaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_01__15->GetXaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_01__15->GetXaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_01__15->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_01__15->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_01__15->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_hc_01__15->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_01__15->GetYaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_01__15->GetYaxis()->SetTitleOffset(0.95);
   mass_lowmass_mu_hc_01__15->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_01__15->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_hc_01__15->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_hc_01__15->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_hc_01__15->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_hc_01__15->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_hc_01__15->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_lowmass_mu_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(55 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis92[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_stack_copy = new TH1F("mass_lowmass_mu_stack_copy","mass_lowmass_mu",40, xAxis92);
   mass_lowmass_mu_stack_copy->SetMinimum(0);
   mass_lowmass_mu_stack_copy->SetMaximum(67.77733);
   mass_lowmass_mu_stack_copy->SetDirectory(0);
   mass_lowmass_mu_stack_copy->SetStats(0);
   mass_lowmass_mu_stack_copy->SetLineWidth(2);
   mass_lowmass_mu_stack_copy->SetMarkerStyle(20);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis93[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__16 = new TH1F("h_sig__16","Data",40, xAxis93);
   h_sig__16->SetBinContent(5,1.823464);
   h_sig__16->SetBinContent(6,5.314096);
   h_sig__16->SetBinContent(7,5.314096);
   h_sig__16->SetBinContent(8,4.220017);
   h_sig__16->SetBinContent(9,1.250376);
   h_sig__16->SetBinContent(10,0.6251878);
   h_sig__16->SetEntries(356);
   h_sig__16->SetStats(0);
   h_sig__16->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__16->SetLineColor(ci);
   h_sig__16->SetLineWidth(4);
   h_sig__16->SetMarkerStyle(20);
   h_sig__16->SetMarkerSize(0);
   h_sig__16->GetXaxis()->SetNdivisions(505);
   h_sig__16->GetXaxis()->SetLabelFont(132);
   h_sig__16->GetXaxis()->SetLabelOffset(0.01);
   h_sig__16->GetXaxis()->SetLabelSize(0.06);
   h_sig__16->GetXaxis()->SetTitleSize(0.072);
   h_sig__16->GetXaxis()->SetTitleOffset(0.95);
   h_sig__16->GetXaxis()->SetTitleFont(132);
   h_sig__16->GetYaxis()->SetLabelFont(132);
   h_sig__16->GetYaxis()->SetLabelOffset(0.01);
   h_sig__16->GetYaxis()->SetLabelSize(0.06);
   h_sig__16->GetYaxis()->SetTitleSize(0.072);
   h_sig__16->GetYaxis()->SetTitleOffset(0.95);
   h_sig__16->GetYaxis()->SetTitleFont(132);
   h_sig__16->GetZaxis()->SetLabelFont(132);
   h_sig__16->GetZaxis()->SetLabelSize(0.06);
   h_sig__16->GetZaxis()->SetTitleSize(0.072);
   h_sig__16->GetZaxis()->SetTitleOffset(1.2);
   h_sig__16->GetZaxis()->SetTitleFont(132);
   h_sig__16->Draw("h same");
   Double_t xAxis94[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_stack_copy = new TH1F("mass_lowmass_mu_stack_copy","mass_lowmass_mu",40, xAxis94);
   mass_lowmass_mu_stack_copy->SetMinimum(0);
   mass_lowmass_mu_stack_copy->SetMaximum(67.77733);
   mass_lowmass_mu_stack_copy->SetDirectory(0);
   mass_lowmass_mu_stack_copy->SetStats(0);
   mass_lowmass_mu_stack_copy->SetLineWidth(2);
   mass_lowmass_mu_stack_copy->SetMarkerStyle(20);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis95[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_stack_copy = new TH1F("mass_lowmass_mu_stack_copy","mass_lowmass_mu",40, xAxis95);
   mass_lowmass_mu_stack_copy->SetMinimum(0);
   mass_lowmass_mu_stack_copy->SetMaximum(67.77733);
   mass_lowmass_mu_stack_copy->SetDirectory(0);
   mass_lowmass_mu_stack_copy->SetStats(0);
   mass_lowmass_mu_stack_copy->SetLineWidth(2);
   mass_lowmass_mu_stack_copy->SetMarkerStyle(20);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis96[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_lowmass_mu_stack_copy = new TH1F("mass_lowmass_mu_stack_copy","mass_lowmass_mu",40, xAxis96);
   mass_lowmass_mu_stack_copy->SetMinimum(0);
   mass_lowmass_mu_stack_copy->SetMaximum(67.77733);
   mass_lowmass_mu_stack_copy->SetDirectory(0);
   mass_lowmass_mu_stack_copy->SetStats(0);
   mass_lowmass_mu_stack_copy->SetLineWidth(2);
   mass_lowmass_mu_stack_copy->SetMarkerStyle(20);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_lowmass_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_lowmass_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_lowmass_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_lowmass_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_lowmass_mu_stack_copy->Draw("sameaxis");
   mass_lowmass_mu_mainpad->Modified();
   mass_lowmass_mu_canvas->cd();
   mass_lowmass_mu_canvas->Modified();
   mass_lowmass_mu_canvas->cd();
   mass_lowmass_mu_canvas->SetSelected(mass_lowmass_mu_canvas);
}


==> figs/C/fig1k.C <==
void all_nominal_mu()
{
//=========Macro generated from canvas: mass_nominal_mu_canvas/mass_nominal_mu
//=========  (Fri Jul  6 23:36:40 2018) by ROOT version 6.12/06
   TCanvas *mass_nominal_mu_canvas = new TCanvas("mass_nominal_mu_canvas", "mass_nominal_mu",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_nominal_mu_canvas->SetHighLightColor(2);
   mass_nominal_mu_canvas->Range(0,0,1,1);
   mass_nominal_mu_canvas->SetFillColor(0);
   mass_nominal_mu_canvas->SetBorderMode(0);
   mass_nominal_mu_canvas->SetBorderSize(2);
   mass_nominal_mu_canvas->SetTickx(1);
   mass_nominal_mu_canvas->SetTicky(1);
   mass_nominal_mu_canvas->SetLeftMargin(0.14);
   mass_nominal_mu_canvas->SetRightMargin(0.05);
   mass_nominal_mu_canvas->SetTopMargin(0.05);
   mass_nominal_mu_canvas->SetBottomMargin(0.16);
   mass_nominal_mu_canvas->SetFrameLineWidth(2);
   mass_nominal_mu_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_nominal_mu_mainpad
   TPad *mass_nominal_mu_mainpad = new TPad("mass_nominal_mu_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_nominal_mu_mainpad->Draw();
   mass_nominal_mu_mainpad->cd();
   mass_nominal_mu_mainpad->Range(-33.65385,-8.762042,206.7308,43.39297);
   mass_nominal_mu_mainpad->SetFillColor(0);
   mass_nominal_mu_mainpad->SetBorderMode(0);
   mass_nominal_mu_mainpad->SetBorderSize(2);
   mass_nominal_mu_mainpad->SetTickx(1);
   mass_nominal_mu_mainpad->SetTicky(1);
   mass_nominal_mu_mainpad->SetLeftMargin(0.14);
   mass_nominal_mu_mainpad->SetRightMargin(0.028);
   mass_nominal_mu_mainpad->SetTopMargin(0.005);
   mass_nominal_mu_mainpad->SetBottomMargin(0.168);
   mass_nominal_mu_mainpad->SetFrameLineWidth(2);
   mass_nominal_mu_mainpad->SetFrameBorderMode(0);
   mass_nominal_mu_mainpad->SetFrameLineWidth(2);
   mass_nominal_mu_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_nominal_mu_stack = new THStack();
   mass_nominal_mu_stack->SetName("mass_nominal_mu_stack");
   mass_nominal_mu_stack->SetTitle("mass_nominal_mu");
   mass_nominal_mu_stack->SetMaximum(41.07828);
   Double_t xAxis37[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_stack_stack_4 = new TH1F("mass_nominal_mu_stack_stack_4","mass_nominal_mu",40, xAxis37);
   mass_nominal_mu_stack_stack_4->SetMinimum(0);
   mass_nominal_mu_stack_stack_4->SetMaximum(43.1322);
   mass_nominal_mu_stack_stack_4->SetDirectory(0);
   mass_nominal_mu_stack_stack_4->SetStats(0);
   mass_nominal_mu_stack_stack_4->SetLineWidth(2);
   mass_nominal_mu_stack_stack_4->SetMarkerStyle(20);
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_mu_stack_stack_4->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_stack_4->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_mu_stack_stack_4->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_stack_4->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_mu_stack_stack_4->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_mu_stack_stack_4->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_stack_4->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_stack_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_stack_stack_4->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack->SetHistogram(mass_nominal_mu_stack_stack_4);
   
   Double_t xAxis38[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_hc_02_stack_1 = new TH1F("mass_nominal_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis38);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(6,4.252385);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(7,9.292249);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(8,14.38461);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(9,14.48961);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(10,13.07215);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(11,8.189778);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(12,4.829869);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(13,1.732453);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(14,0.8924758);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(15,0.4199886);
   mass_nominal_mu_hc_02_stack_1->SetBinContent(16,0.1574957);
   mass_nominal_mu_hc_02_stack_1->SetBinError(6,0.4724872);
   mass_nominal_mu_hc_02_stack_1->SetBinError(7,0.6984482);
   mass_nominal_mu_hc_02_stack_1->SetBinError(8,0.8690061);
   mass_nominal_mu_hc_02_stack_1->SetBinError(9,0.8721719);
   mass_nominal_mu_hc_02_stack_1->SetBinError(10,0.8284136);
   mass_nominal_mu_hc_02_stack_1->SetBinError(11,0.6557071);
   mass_nominal_mu_hc_02_stack_1->SetBinError(12,0.5035487);
   mass_nominal_mu_hc_02_stack_1->SetBinError(13,0.3015814);
   mass_nominal_mu_hc_02_stack_1->SetBinError(14,0.2164572);
   mass_nominal_mu_hc_02_stack_1->SetBinError(15,0.1484884);
   mass_nominal_mu_hc_02_stack_1->SetBinError(16,0.09093021);
   mass_nominal_mu_hc_02_stack_1->SetEntries(1366);
   mass_nominal_mu_hc_02_stack_1->SetStats(0);
   mass_nominal_mu_hc_02_stack_1->SetOption("Hist");
   mass_nominal_mu_hc_02_stack_1->SetContour(20);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(0,0);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(1,0.7244804);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(2,1.448961);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(3,2.173441);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(4,2.897922);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(5,3.622402);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(6,4.346882);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(7,5.071363);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(8,5.795843);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(9,6.520324);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(10,7.244804);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(11,7.969284);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(12,8.693765);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(13,9.418245);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(14,10.14273);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(15,10.86721);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(16,11.59169);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(17,12.31617);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(18,13.04065);
   mass_nominal_mu_hc_02_stack_1->SetContourLevel(19,13.76513);
   mass_nominal_mu_hc_02_stack_1->SetFillColor(2);
   mass_nominal_mu_hc_02_stack_1->SetFillStyle(3254);
   mass_nominal_mu_hc_02_stack_1->SetLineColor(2);
   mass_nominal_mu_hc_02_stack_1->SetLineWidth(2);
   mass_nominal_mu_hc_02_stack_1->SetMarkerStyle(20);
   mass_nominal_mu_hc_02_stack_1->SetMarkerSize(0);
   mass_nominal_mu_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack->Add(mass_nominal_mu_hc_02_stack_1,"Hist");
   Double_t xAxis39[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_hc_03_stack_2 = new TH1F("mass_nominal_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis39);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(6,0.9472001);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(7,3.40992);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(8,6.06208);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(9,4.357121);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(10,6.06208);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(11,4.16768);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(12,8.5248);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(13,4.92544);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(14,8.714241);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(15,3.7888);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(16,3.40992);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(17,7.009281);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(18,19.70176);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(19,37.888);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(20,5.872641);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(21,0.75776);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(22,0.37888);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(23,0.18944);
   mass_nominal_mu_hc_03_stack_2->SetBinContent(24,0.56832);
   mass_nominal_mu_hc_03_stack_2->SetBinError(6,0.4236008);
   mass_nominal_mu_hc_03_stack_2->SetBinError(7,0.8037259);
   mass_nominal_mu_hc_03_stack_2->SetBinError(8,1.071635);
   mass_nominal_mu_hc_03_stack_2->SetBinError(9,0.9085224);
   mass_nominal_mu_hc_03_stack_2->SetBinError(10,1.071635);
   mass_nominal_mu_hc_03_stack_2->SetBinError(11,0.8885524);
   mass_nominal_mu_hc_03_stack_2->SetBinError(12,1.270802);
   mass_nominal_mu_hc_03_stack_2->SetBinError(13,0.9659583);
   mass_nominal_mu_hc_03_stack_2->SetBinError(14,1.284845);
   mass_nominal_mu_hc_03_stack_2->SetBinError(15,0.8472015);
   mass_nominal_mu_hc_03_stack_2->SetBinError(16,0.8037259);
   mass_nominal_mu_hc_03_stack_2->SetBinError(17,1.152319);
   mass_nominal_mu_hc_03_stack_2->SetBinError(18,1.931917);
   mass_nominal_mu_hc_03_stack_2->SetBinError(19,2.679086);
   mass_nominal_mu_hc_03_stack_2->SetBinError(20,1.054757);
   mass_nominal_mu_hc_03_stack_2->SetBinError(21,0.37888);
   mass_nominal_mu_hc_03_stack_2->SetBinError(22,0.2679086);
   mass_nominal_mu_hc_03_stack_2->SetBinError(23,0.18944);
   mass_nominal_mu_hc_03_stack_2->SetBinError(24,0.3281197);
   mass_nominal_mu_hc_03_stack_2->SetEntries(669);
   mass_nominal_mu_hc_03_stack_2->SetStats(0);
   mass_nominal_mu_hc_03_stack_2->SetOption("Hist");
   mass_nominal_mu_hc_03_stack_2->SetContour(20);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(0,0);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(1,1.8944);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(2,3.7888);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(3,5.683201);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(4,7.577601);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(5,9.472001);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(6,11.3664);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(7,13.2608);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(8,15.1552);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(9,17.0496);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(10,18.944);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(11,20.8384);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(12,22.7328);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(13,24.6272);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(14,26.5216);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(15,28.416);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(16,30.3104);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(17,32.2048);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(18,34.0992);
   mass_nominal_mu_hc_03_stack_2->SetContourLevel(19,35.9936);
   mass_nominal_mu_hc_03_stack_2->SetFillColor(4);
   mass_nominal_mu_hc_03_stack_2->SetFillStyle(3245);
   mass_nominal_mu_hc_03_stack_2->SetLineColor(4);
   mass_nominal_mu_hc_03_stack_2->SetLineWidth(2);
   mass_nominal_mu_hc_03_stack_2->SetMarkerStyle(20);
   mass_nominal_mu_hc_03_stack_2->SetMarkerSize(0);
   mass_nominal_mu_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack->Add(mass_nominal_mu_hc_03_stack_2,"Hist");
   Double_t xAxis40[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_hc_04_stack_3 = new TH1F("mass_nominal_mu_hc_04_stack_3","QCD",40, xAxis40);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(6,0.7854386);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(7,1.256702);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(8,1.256702);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(9,1.138886);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(10,0.7854386);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(11,0.3927193);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(12,0.1570877);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(13,0.2356316);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(14,0.03927193);
   mass_nominal_mu_hc_04_stack_3->SetBinContent(16,0.03927193);
   mass_nominal_mu_hc_04_stack_3->SetBinError(6,0.1756294);
   mass_nominal_mu_hc_04_stack_3->SetBinError(7,0.2221556);
   mass_nominal_mu_hc_04_stack_3->SetBinError(8,0.2221556);
   mass_nominal_mu_hc_04_stack_3->SetBinError(9,0.2114858);
   mass_nominal_mu_hc_04_stack_3->SetBinError(10,0.1756294);
   mass_nominal_mu_hc_04_stack_3->SetBinError(11,0.1241887);
   mass_nominal_mu_hc_04_stack_3->SetBinError(12,0.07854386);
   mass_nominal_mu_hc_04_stack_3->SetBinError(13,0.09619619);
   mass_nominal_mu_hc_04_stack_3->SetBinError(14,0.03927193);
   mass_nominal_mu_hc_04_stack_3->SetBinError(16,0.03927193);
   mass_nominal_mu_hc_04_stack_3->SetEntries(155);
   mass_nominal_mu_hc_04_stack_3->SetStats(0);
   mass_nominal_mu_hc_04_stack_3->SetOption("Hist");
   mass_nominal_mu_hc_04_stack_3->SetContour(20);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(0,0);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(1,0.06283509);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(2,0.1256702);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(3,0.1885053);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(4,0.2513403);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(5,0.3141754);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(6,0.3770105);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(7,0.4398456);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(8,0.5026807);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(9,0.5655158);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(10,0.6283509);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(11,0.691186);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(12,0.754021);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(13,0.8168561);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(14,0.8796912);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(15,0.9425263);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(16,1.005361);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(17,1.068196);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(18,1.131032);
   mass_nominal_mu_hc_04_stack_3->SetContourLevel(19,1.193867);
   mass_nominal_mu_hc_04_stack_3->SetFillColor(28);
   mass_nominal_mu_hc_04_stack_3->SetFillStyle(3205);
   mass_nominal_mu_hc_04_stack_3->SetLineColor(28);
   mass_nominal_mu_hc_04_stack_3->SetLineWidth(2);
   mass_nominal_mu_hc_04_stack_3->SetMarkerStyle(20);
   mass_nominal_mu_hc_04_stack_3->SetMarkerSize(0);
   mass_nominal_mu_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack->Add(mass_nominal_mu_hc_04_stack_3,"Hist");
   Double_t xAxis41[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_hc_05_stack_4 = new TH1F("mass_nominal_mu_hc_05_stack_4","#it{Vj}",40, xAxis41);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(6,0.7485483);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(7,1.996129);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(8,1.646806);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(9,1.297484);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(10,0.5988386);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(11,0.3992258);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(12,0.2495161);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(13,0.2495161);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(14,0.04990322);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(15,0.1996129);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(16,0.09980644);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(17,0.1996129);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(18,0.09980644);
   mass_nominal_mu_hc_05_stack_4->SetBinContent(20,0.04990322);
   mass_nominal_mu_hc_05_stack_4->SetBinError(6,0.1932743);
   mass_nominal_mu_hc_05_stack_4->SetBinError(7,0.3156157);
   mass_nominal_mu_hc_05_stack_4->SetBinError(8,0.2866722);
   mass_nominal_mu_hc_05_stack_4->SetBinError(9,0.2544575);
   mass_nominal_mu_hc_05_stack_4->SetBinError(10,0.1728698);
   mass_nominal_mu_hc_05_stack_4->SetBinError(11,0.1411476);
   mass_nominal_mu_hc_05_stack_4->SetBinError(12,0.111587);
   mass_nominal_mu_hc_05_stack_4->SetBinError(13,0.111587);
   mass_nominal_mu_hc_05_stack_4->SetBinError(14,0.04990322);
   mass_nominal_mu_hc_05_stack_4->SetBinError(15,0.09980644);
   mass_nominal_mu_hc_05_stack_4->SetBinError(16,0.07057381);
   mass_nominal_mu_hc_05_stack_4->SetBinError(17,0.09980644);
   mass_nominal_mu_hc_05_stack_4->SetBinError(18,0.07057381);
   mass_nominal_mu_hc_05_stack_4->SetBinError(20,0.04990322);
   mass_nominal_mu_hc_05_stack_4->SetEntries(158);
   mass_nominal_mu_hc_05_stack_4->SetStats(0);
   mass_nominal_mu_hc_05_stack_4->SetOption("Hist");
   mass_nominal_mu_hc_05_stack_4->SetContour(20);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(0,0);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(1,0.09980644);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(2,0.1996129);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(3,0.2994193);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(4,0.3992258);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(5,0.4990322);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(6,0.5988386);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(7,0.6986451);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(8,0.7984515);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(9,0.898258);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(10,0.9980644);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(11,1.097871);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(12,1.197677);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(13,1.297484);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(14,1.39729);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(15,1.497097);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(16,1.596903);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(17,1.696709);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(18,1.796516);
   mass_nominal_mu_hc_05_stack_4->SetContourLevel(19,1.896322);
   mass_nominal_mu_hc_05_stack_4->SetFillColor(6);
   mass_nominal_mu_hc_05_stack_4->SetFillStyle(3295);
   mass_nominal_mu_hc_05_stack_4->SetLineColor(6);
   mass_nominal_mu_hc_05_stack_4->SetLineWidth(2);
   mass_nominal_mu_hc_05_stack_4->SetMarkerStyle(20);
   mass_nominal_mu_hc_05_stack_4->SetMarkerSize(0);
   mass_nominal_mu_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack->Add(mass_nominal_mu_hc_05_stack_4,"Hist");
   Double_t xAxis42[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_hc_06_stack_5 = new TH1F("mass_nominal_mu_hc_06_stack_5","Other",40, xAxis42);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(6,0.01985498);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(7,0.1042387);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(8,0.1290574);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(9,0.1191299);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(10,0.1737311);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(11,0.1588399);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(12,0.1687674);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(13,0.08934743);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(14,0.1141662);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(15,0.1092024);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(16,0.0645287);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(17,0.1092024);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(18,0.08934743);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(19,0.05956495);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(20,0.05460121);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(21,0.0645287);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(22,0.02481873);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(23,0.02481873);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(24,0.04467371);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(25,0.03474622);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(26,0.01489124);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(27,0.02481873);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(28,0.01489124);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(29,0.01489124);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(30,0.01985498);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(31,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(32,0.01489124);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(33,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(36,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(37,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(38,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(39,0.009927492);
   mass_nominal_mu_hc_06_stack_5->SetBinContent(40,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(6,0.009927492);
   mass_nominal_mu_hc_06_stack_5->SetBinError(7,0.02274674);
   mass_nominal_mu_hc_06_stack_5->SetBinError(8,0.02531024);
   mass_nominal_mu_hc_06_stack_5->SetBinError(9,0.02431729);
   mass_nominal_mu_hc_06_stack_5->SetBinError(10,0.02936592);
   mass_nominal_mu_hc_06_stack_5->SetBinError(11,0.02807919);
   mass_nominal_mu_hc_06_stack_5->SetBinError(12,0.02894336);
   mass_nominal_mu_hc_06_stack_5->SetBinError(13,0.02105939);
   mass_nominal_mu_hc_06_stack_5->SetBinError(14,0.02380529);
   mass_nominal_mu_hc_06_stack_5->SetBinError(15,0.02328203);
   mass_nominal_mu_hc_06_stack_5->SetBinError(16,0.01789704);
   mass_nominal_mu_hc_06_stack_5->SetBinError(17,0.02328203);
   mass_nominal_mu_hc_06_stack_5->SetBinError(18,0.02105939);
   mass_nominal_mu_hc_06_stack_5->SetBinError(19,0.01719492);
   mass_nominal_mu_hc_06_stack_5->SetBinError(20,0.01646288);
   mass_nominal_mu_hc_06_stack_5->SetBinError(21,0.01789704);
   mass_nominal_mu_hc_06_stack_5->SetBinError(22,0.01109927);
   mass_nominal_mu_hc_06_stack_5->SetBinError(23,0.01109927);
   mass_nominal_mu_hc_06_stack_5->SetBinError(24,0.01489124);
   mass_nominal_mu_hc_06_stack_5->SetBinError(25,0.01313284);
   mass_nominal_mu_hc_06_stack_5->SetBinError(26,0.00859746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(27,0.01109927);
   mass_nominal_mu_hc_06_stack_5->SetBinError(28,0.00859746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(29,0.00859746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(30,0.009927492);
   mass_nominal_mu_hc_06_stack_5->SetBinError(31,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(32,0.00859746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(33,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(36,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(37,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(38,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetBinError(39,0.007019797);
   mass_nominal_mu_hc_06_stack_5->SetBinError(40,0.004963746);
   mass_nominal_mu_hc_06_stack_5->SetEntries(383);
   mass_nominal_mu_hc_06_stack_5->SetStats(0);
   mass_nominal_mu_hc_06_stack_5->SetOption("Hist");
   mass_nominal_mu_hc_06_stack_5->SetContour(20);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(0,0);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(1,0.008686556);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(2,0.01737311);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(3,0.02605967);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(4,0.03474622);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(5,0.04343278);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(6,0.05211933);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(7,0.06080589);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(8,0.06949244);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(9,0.078179);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(10,0.08686556);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(11,0.09555211);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(12,0.1042387);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(13,0.1129252);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(14,0.1216118);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(15,0.1302983);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(16,0.1389849);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(17,0.1476714);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(18,0.156358);
   mass_nominal_mu_hc_06_stack_5->SetContourLevel(19,0.1650446);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_nominal_mu_hc_06_stack_5->SetFillColor(ci);
   mass_nominal_mu_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_nominal_mu_hc_06_stack_5->SetLineColor(ci);
   mass_nominal_mu_hc_06_stack_5->SetLineWidth(2);
   mass_nominal_mu_hc_06_stack_5->SetMarkerStyle(20);
   mass_nominal_mu_hc_06_stack_5->SetMarkerSize(0);
   mass_nominal_mu_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack->Add(mass_nominal_mu_hc_06_stack_5,"Hist");
   mass_nominal_mu_stack->Draw("");
   Double_t xAxis43[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_hc_01__7 = new TH1F("mass_nominal_mu_hc_01__7","Data",40, xAxis43);
   mass_nominal_mu_hc_01__7->SetBinContent(6,7.029914);
   mass_nominal_mu_hc_01__7->SetBinContent(7,23.09829);
   mass_nominal_mu_hc_01__7->SetBinContent(8,22.09402);
   mass_nominal_mu_hc_01__7->SetBinContent(9,24.10256);
   mass_nominal_mu_hc_01__7->SetBinContent(10,22.09402);
   mass_nominal_mu_hc_01__7->SetBinContent(11,17.07265);
   mass_nominal_mu_hc_01__7->SetBinContent(12,10.04274);
   mass_nominal_mu_hc_01__7->SetBinContent(13,16.06838);
   mass_nominal_mu_hc_01__7->SetBinContent(14,7.029914);
   mass_nominal_mu_hc_01__7->SetBinContent(15,6.025641);
   mass_nominal_mu_hc_01__7->SetBinContent(16,2.008547);
   mass_nominal_mu_hc_01__7->SetBinContent(17,9.038462);
   mass_nominal_mu_hc_01__7->SetBinContent(18,23.09829);
   mass_nominal_mu_hc_01__7->SetBinContent(19,35.14957);
   mass_nominal_mu_hc_01__7->SetBinContent(20,7.029914);
   mass_nominal_mu_hc_01__7->SetBinContent(21,2.008547);
   mass_nominal_mu_hc_01__7->SetBinContent(22,1.004274);
   mass_nominal_mu_hc_01__7->SetBinContent(23,1.004274);
   mass_nominal_mu_hc_01__7->SetBinError(6,2.657058);
   mass_nominal_mu_hc_01__7->SetBinError(7,4.816327);
   mass_nominal_mu_hc_01__7->SetBinError(8,4.71046);
   mass_nominal_mu_hc_01__7->SetBinError(9,4.919915);
   mass_nominal_mu_hc_01__7->SetBinError(10,4.71046);
   mass_nominal_mu_hc_01__7->SetBinError(11,4.140726);
   mass_nominal_mu_hc_01__7->SetBinError(12,3.175792);
   mass_nominal_mu_hc_01__7->SetBinError(13,4.017094);
   mass_nominal_mu_hc_01__7->SetBinError(14,2.657058);
   mass_nominal_mu_hc_01__7->SetBinError(15,2.459958);
   mass_nominal_mu_hc_01__7->SetBinError(16,1.420257);
   mass_nominal_mu_hc_01__7->SetBinError(17,3.012821);
   mass_nominal_mu_hc_01__7->SetBinError(18,4.816327);
   mass_nominal_mu_hc_01__7->SetBinError(19,5.941362);
   mass_nominal_mu_hc_01__7->SetBinError(20,2.657058);
   mass_nominal_mu_hc_01__7->SetBinError(21,1.420257);
   mass_nominal_mu_hc_01__7->SetBinError(22,1.004274);
   mass_nominal_mu_hc_01__7->SetBinError(23,1.004274);
   mass_nominal_mu_hc_01__7->SetEntries(234);
   mass_nominal_mu_hc_01__7->SetStats(0);
   mass_nominal_mu_hc_01__7->SetOption("E1 sames");
   mass_nominal_mu_hc_01__7->SetContour(20);
   mass_nominal_mu_hc_01__7->SetContourLevel(0,0);
   mass_nominal_mu_hc_01__7->SetContourLevel(1,1.757479);
   mass_nominal_mu_hc_01__7->SetContourLevel(2,3.514957);
   mass_nominal_mu_hc_01__7->SetContourLevel(3,5.272436);
   mass_nominal_mu_hc_01__7->SetContourLevel(4,7.029915);
   mass_nominal_mu_hc_01__7->SetContourLevel(5,8.787393);
   mass_nominal_mu_hc_01__7->SetContourLevel(6,10.54487);
   mass_nominal_mu_hc_01__7->SetContourLevel(7,12.30235);
   mass_nominal_mu_hc_01__7->SetContourLevel(8,14.05983);
   mass_nominal_mu_hc_01__7->SetContourLevel(9,15.81731);
   mass_nominal_mu_hc_01__7->SetContourLevel(10,17.57479);
   mass_nominal_mu_hc_01__7->SetContourLevel(11,19.33226);
   mass_nominal_mu_hc_01__7->SetContourLevel(12,21.08974);
   mass_nominal_mu_hc_01__7->SetContourLevel(13,22.84722);
   mass_nominal_mu_hc_01__7->SetContourLevel(14,24.6047);
   mass_nominal_mu_hc_01__7->SetContourLevel(15,26.36218);
   mass_nominal_mu_hc_01__7->SetContourLevel(16,28.11966);
   mass_nominal_mu_hc_01__7->SetContourLevel(17,29.87714);
   mass_nominal_mu_hc_01__7->SetContourLevel(18,31.63462);
   mass_nominal_mu_hc_01__7->SetContourLevel(19,33.39209);
   mass_nominal_mu_hc_01__7->SetLineWidth(2);
   mass_nominal_mu_hc_01__7->SetMarkerStyle(20);
   mass_nominal_mu_hc_01__7->SetMarkerSize(1.2);
   mass_nominal_mu_hc_01__7->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_hc_01__7->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_01__7->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_01__7->GetXaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_01__7->GetXaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_01__7->GetXaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_01__7->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_01__7->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_01__7->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_hc_01__7->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_01__7->GetYaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_01__7->GetYaxis()->SetTitleOffset(0.95);
   mass_nominal_mu_hc_01__7->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_01__7->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_hc_01__7->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_hc_01__7->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_hc_01__7->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_hc_01__7->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_hc_01__7->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nominal_mu_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(85 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis44[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_stack_copy = new TH1F("mass_nominal_mu_stack_copy","mass_nominal_mu",40, xAxis44);
   mass_nominal_mu_stack_copy->SetMinimum(0);
   mass_nominal_mu_stack_copy->SetMaximum(43.1322);
   mass_nominal_mu_stack_copy->SetDirectory(0);
   mass_nominal_mu_stack_copy->SetStats(0);
   mass_nominal_mu_stack_copy->SetLineWidth(2);
   mass_nominal_mu_stack_copy->SetMarkerStyle(20);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_nominal_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis45[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__8 = new TH1F("h_sig__8","Data",40, xAxis45);
   h_sig__8->SetBinContent(6,0.396458);
   h_sig__8->SetBinContent(7,1.559402);
   h_sig__8->SetBinContent(8,2.008721);
   h_sig__8->SetBinContent(9,2.405179);
   h_sig__8->SetBinContent(10,2.775206);
   h_sig__8->SetBinContent(11,2.378748);
   h_sig__8->SetBinContent(12,1.585832);
   h_sig__8->SetBinContent(13,1.321527);
   h_sig__8->SetBinContent(14,0.6079023);
   h_sig__8->SetBinContent(15,0.2643054);
   h_sig__8->SetBinContent(17,0.02643053);
   h_sig__8->SetEntries(580);
   h_sig__8->SetStats(0);
   h_sig__8->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__8->SetLineColor(ci);
   h_sig__8->SetLineWidth(4);
   h_sig__8->SetMarkerStyle(20);
   h_sig__8->SetMarkerSize(0);
   h_sig__8->GetXaxis()->SetNdivisions(505);
   h_sig__8->GetXaxis()->SetLabelFont(132);
   h_sig__8->GetXaxis()->SetLabelOffset(0.01);
   h_sig__8->GetXaxis()->SetLabelSize(0.06);
   h_sig__8->GetXaxis()->SetTitleSize(0.072);
   h_sig__8->GetXaxis()->SetTitleOffset(0.95);
   h_sig__8->GetXaxis()->SetTitleFont(132);
   h_sig__8->GetYaxis()->SetLabelFont(132);
   h_sig__8->GetYaxis()->SetLabelOffset(0.01);
   h_sig__8->GetYaxis()->SetLabelSize(0.06);
   h_sig__8->GetYaxis()->SetTitleSize(0.072);
   h_sig__8->GetYaxis()->SetTitleOffset(0.95);
   h_sig__8->GetYaxis()->SetTitleFont(132);
   h_sig__8->GetZaxis()->SetLabelFont(132);
   h_sig__8->GetZaxis()->SetLabelSize(0.06);
   h_sig__8->GetZaxis()->SetTitleSize(0.072);
   h_sig__8->GetZaxis()->SetTitleOffset(1.2);
   h_sig__8->GetZaxis()->SetTitleFont(132);
   h_sig__8->Draw("h same");
   Double_t xAxis46[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_stack_copy = new TH1F("mass_nominal_mu_stack_copy","mass_nominal_mu",40, xAxis46);
   mass_nominal_mu_stack_copy->SetMinimum(0);
   mass_nominal_mu_stack_copy->SetMaximum(43.1322);
   mass_nominal_mu_stack_copy->SetDirectory(0);
   mass_nominal_mu_stack_copy->SetStats(0);
   mass_nominal_mu_stack_copy->SetLineWidth(2);
   mass_nominal_mu_stack_copy->SetMarkerStyle(20);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_nominal_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis47[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_stack_copy = new TH1F("mass_nominal_mu_stack_copy","mass_nominal_mu",40, xAxis47);
   mass_nominal_mu_stack_copy->SetMinimum(0);
   mass_nominal_mu_stack_copy->SetMaximum(43.1322);
   mass_nominal_mu_stack_copy->SetDirectory(0);
   mass_nominal_mu_stack_copy->SetStats(0);
   mass_nominal_mu_stack_copy->SetLineWidth(2);
   mass_nominal_mu_stack_copy->SetMarkerStyle(20);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_nominal_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis48[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_nominal_mu_stack_copy = new TH1F("mass_nominal_mu_stack_copy","mass_nominal_mu",40, xAxis48);
   mass_nominal_mu_stack_copy->SetMinimum(0);
   mass_nominal_mu_stack_copy->SetMaximum(43.1322);
   mass_nominal_mu_stack_copy->SetDirectory(0);
   mass_nominal_mu_stack_copy->SetStats(0);
   mass_nominal_mu_stack_copy->SetLineWidth(2);
   mass_nominal_mu_stack_copy->SetMarkerStyle(20);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_nominal_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_nominal_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_nominal_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_nominal_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_nominal_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_nominal_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_nominal_mu_stack_copy->Draw("sameaxis");
   mass_nominal_mu_mainpad->Modified();
   mass_nominal_mu_canvas->cd();
   mass_nominal_mu_canvas->Modified();
   mass_nominal_mu_canvas->cd();
   mass_nominal_mu_canvas->SetSelected(mass_nominal_mu_canvas);
}


==> figs/C/fig1l.C <==
void all_tight_mu()
{
//=========Macro generated from canvas: mass_tight_mu_canvas/mass_tight_mu
//=========  (Fri Jul  6 23:36:47 2018) by ROOT version 6.12/06
   TCanvas *mass_tight_mu_canvas = new TCanvas("mass_tight_mu_canvas", "mass_tight_mu",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass_tight_mu_canvas->SetHighLightColor(2);
   mass_tight_mu_canvas->Range(0,0,1,1);
   mass_tight_mu_canvas->SetFillColor(0);
   mass_tight_mu_canvas->SetBorderMode(0);
   mass_tight_mu_canvas->SetBorderSize(2);
   mass_tight_mu_canvas->SetTickx(1);
   mass_tight_mu_canvas->SetTicky(1);
   mass_tight_mu_canvas->SetLeftMargin(0.14);
   mass_tight_mu_canvas->SetRightMargin(0.05);
   mass_tight_mu_canvas->SetTopMargin(0.05);
   mass_tight_mu_canvas->SetBottomMargin(0.16);
   mass_tight_mu_canvas->SetFrameLineWidth(2);
   mass_tight_mu_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mass_tight_mu_mainpad
   TPad *mass_tight_mu_mainpad = new TPad("mass_tight_mu_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mass_tight_mu_mainpad->Draw();
   mass_tight_mu_mainpad->cd();
   mass_tight_mu_mainpad->Range(-33.65385,-3.375527,206.7308,16.7169);
   mass_tight_mu_mainpad->SetFillColor(0);
   mass_tight_mu_mainpad->SetBorderMode(0);
   mass_tight_mu_mainpad->SetBorderSize(2);
   mass_tight_mu_mainpad->SetTickx(1);
   mass_tight_mu_mainpad->SetTicky(1);
   mass_tight_mu_mainpad->SetLeftMargin(0.14);
   mass_tight_mu_mainpad->SetRightMargin(0.028);
   mass_tight_mu_mainpad->SetTopMargin(0.005);
   mass_tight_mu_mainpad->SetBottomMargin(0.168);
   mass_tight_mu_mainpad->SetFrameLineWidth(2);
   mass_tight_mu_mainpad->SetFrameBorderMode(0);
   mass_tight_mu_mainpad->SetFrameLineWidth(2);
   mass_tight_mu_mainpad->SetFrameBorderMode(0);
   
   THStack *mass_tight_mu_stack = new THStack();
   mass_tight_mu_stack->SetName("mass_tight_mu_stack");
   mass_tight_mu_stack->SetTitle("mass_tight_mu");
   mass_tight_mu_stack->SetMaximum(15.82518);
   Double_t xAxis229[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_stack_stack_20 = new TH1F("mass_tight_mu_stack_stack_20","mass_tight_mu",40, xAxis229);
   mass_tight_mu_stack_stack_20->SetMinimum(0);
   mass_tight_mu_stack_stack_20->SetMaximum(16.61643);
   mass_tight_mu_stack_stack_20->SetDirectory(0);
   mass_tight_mu_stack_stack_20->SetStats(0);
   mass_tight_mu_stack_stack_20->SetLineWidth(2);
   mass_tight_mu_stack_stack_20->SetMarkerStyle(20);
   mass_tight_mu_stack_stack_20->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_tight_mu_stack_stack_20->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_stack_stack_20->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_stack_stack_20->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_stack_20->GetXaxis()->SetLabelSize(0.066);
   mass_tight_mu_stack_stack_20->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_mu_stack_stack_20->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_mu_stack_stack_20->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_stack_stack_20->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_mu_stack_stack_20->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_stack_stack_20->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_stack_20->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_stack_20->GetYaxis()->SetTitleSize(0.09);
   mass_tight_mu_stack_stack_20->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_mu_stack_stack_20->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_stack_stack_20->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_stack_stack_20->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_stack_20->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_stack_stack_20->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_stack_stack_20->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack->SetHistogram(mass_tight_mu_stack_stack_20);
   
   Double_t xAxis230[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_hc_02_stack_1 = new TH1F("mass_tight_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",40, xAxis230);
   mass_tight_mu_hc_02_stack_1->SetBinContent(7,0.05539513);
   mass_tight_mu_hc_02_stack_1->SetBinContent(8,0.2215805);
   mass_tight_mu_hc_02_stack_1->SetBinContent(9,0.2769757);
   mass_tight_mu_hc_02_stack_1->SetBinContent(10,0.4431611);
   mass_tight_mu_hc_02_stack_1->SetBinContent(11,0.2215805);
   mass_tight_mu_hc_02_stack_1->SetBinContent(12,0.1661854);
   mass_tight_mu_hc_02_stack_1->SetBinContent(13,0.1661854);
   mass_tight_mu_hc_02_stack_1->SetBinContent(14,0.3323708);
   mass_tight_mu_hc_02_stack_1->SetBinContent(15,0.2215805);
   mass_tight_mu_hc_02_stack_1->SetBinContent(16,0.05539513);
   mass_tight_mu_hc_02_stack_1->SetBinError(7,0.05539513);
   mass_tight_mu_hc_02_stack_1->SetBinError(8,0.1107903);
   mass_tight_mu_hc_02_stack_1->SetBinError(9,0.1238673);
   mass_tight_mu_hc_02_stack_1->SetBinError(10,0.1566811);
   mass_tight_mu_hc_02_stack_1->SetBinError(11,0.1107903);
   mass_tight_mu_hc_02_stack_1->SetBinError(12,0.09594718);
   mass_tight_mu_hc_02_stack_1->SetBinError(13,0.09594718);
   mass_tight_mu_hc_02_stack_1->SetBinError(14,0.1356898);
   mass_tight_mu_hc_02_stack_1->SetBinError(15,0.1107903);
   mass_tight_mu_hc_02_stack_1->SetBinError(16,0.05539513);
   mass_tight_mu_hc_02_stack_1->SetEntries(39);
   mass_tight_mu_hc_02_stack_1->SetStats(0);
   mass_tight_mu_hc_02_stack_1->SetOption("Hist");
   mass_tight_mu_hc_02_stack_1->SetContour(20);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(0,0);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(1,0.02215805);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(2,0.04431611);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(3,0.06647416);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(4,0.08863221);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(5,0.1107903);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(6,0.1329483);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(7,0.1551064);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(8,0.1772644);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(9,0.1994225);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(10,0.2215805);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(11,0.2437386);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(12,0.2658966);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(13,0.2880547);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(14,0.3102127);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(15,0.3323708);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(16,0.3545288);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(17,0.3766869);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(18,0.398845);
   mass_tight_mu_hc_02_stack_1->SetContourLevel(19,0.421003);
   mass_tight_mu_hc_02_stack_1->SetFillColor(2);
   mass_tight_mu_hc_02_stack_1->SetFillStyle(3254);
   mass_tight_mu_hc_02_stack_1->SetLineColor(2);
   mass_tight_mu_hc_02_stack_1->SetLineWidth(2);
   mass_tight_mu_hc_02_stack_1->SetMarkerStyle(20);
   mass_tight_mu_hc_02_stack_1->SetMarkerSize(0);
   mass_tight_mu_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack->Add(mass_tight_mu_hc_02_stack_1,"Hist");
   Double_t xAxis231[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_hc_03_stack_2 = new TH1F("mass_tight_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",40, xAxis231);
   mass_tight_mu_hc_03_stack_2->SetBinContent(8,0.3525456);
   mass_tight_mu_hc_03_stack_2->SetBinContent(9,0.1762728);
   mass_tight_mu_hc_03_stack_2->SetBinContent(10,0.5288184);
   mass_tight_mu_hc_03_stack_2->SetBinContent(11,0.7050912);
   mass_tight_mu_hc_03_stack_2->SetBinContent(12,0.7050912);
   mass_tight_mu_hc_03_stack_2->SetBinContent(13,0.1762728);
   mass_tight_mu_hc_03_stack_2->SetBinContent(14,1.939001);
   mass_tight_mu_hc_03_stack_2->SetBinContent(15,0.7050912);
   mass_tight_mu_hc_03_stack_2->SetBinContent(16,0.7050912);
   mass_tight_mu_hc_03_stack_2->SetBinContent(17,2.115274);
   mass_tight_mu_hc_03_stack_2->SetBinContent(18,7.403458);
   mass_tight_mu_hc_03_stack_2->SetBinContent(19,13.92555);
   mass_tight_mu_hc_03_stack_2->SetBinContent(20,3.349184);
   mass_tight_mu_hc_03_stack_2->SetBinContent(21,0.3525456);
   mass_tight_mu_hc_03_stack_2->SetBinContent(24,0.5288184);
   mass_tight_mu_hc_03_stack_2->SetBinError(8,0.2492874);
   mass_tight_mu_hc_03_stack_2->SetBinError(9,0.1762728);
   mass_tight_mu_hc_03_stack_2->SetBinError(10,0.3053135);
   mass_tight_mu_hc_03_stack_2->SetBinError(11,0.3525456);
   mass_tight_mu_hc_03_stack_2->SetBinError(12,0.3525456);
   mass_tight_mu_hc_03_stack_2->SetBinError(13,0.1762728);
   mass_tight_mu_hc_03_stack_2->SetBinError(14,0.5846308);
   mass_tight_mu_hc_03_stack_2->SetBinError(15,0.3525456);
   mass_tight_mu_hc_03_stack_2->SetBinError(16,0.3525456);
   mass_tight_mu_hc_03_stack_2->SetBinError(17,0.6106269);
   mass_tight_mu_hc_03_stack_2->SetBinError(18,1.142378);
   mass_tight_mu_hc_03_stack_2->SetBinError(19,1.566747);
   mass_tight_mu_hc_03_stack_2->SetBinError(20,0.7683554);
   mass_tight_mu_hc_03_stack_2->SetBinError(21,0.2492874);
   mass_tight_mu_hc_03_stack_2->SetBinError(24,0.3053135);
   mass_tight_mu_hc_03_stack_2->SetEntries(191);
   mass_tight_mu_hc_03_stack_2->SetStats(0);
   mass_tight_mu_hc_03_stack_2->SetOption("Hist");
   mass_tight_mu_hc_03_stack_2->SetContour(20);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(0,0);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(1,0.6962776);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(2,1.392555);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(3,2.088833);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(4,2.78511);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(5,3.481388);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(6,4.177666);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(7,4.873943);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(8,5.570221);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(9,6.266499);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(10,6.962776);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(11,7.659054);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(12,8.355331);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(13,9.051609);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(14,9.747887);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(15,10.44416);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(16,11.14044);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(17,11.83672);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(18,12.533);
   mass_tight_mu_hc_03_stack_2->SetContourLevel(19,13.22927);
   mass_tight_mu_hc_03_stack_2->SetFillColor(4);
   mass_tight_mu_hc_03_stack_2->SetFillStyle(3245);
   mass_tight_mu_hc_03_stack_2->SetLineColor(4);
   mass_tight_mu_hc_03_stack_2->SetLineWidth(2);
   mass_tight_mu_hc_03_stack_2->SetMarkerStyle(20);
   mass_tight_mu_hc_03_stack_2->SetMarkerSize(0);
   mass_tight_mu_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack->Add(mass_tight_mu_hc_03_stack_2,"Hist");
   Double_t xAxis232[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_hc_04_stack_3 = new TH1F("mass_tight_mu_hc_04_stack_3","QCD",40, xAxis232);
   mass_tight_mu_hc_04_stack_3->SetEntries(12);
   mass_tight_mu_hc_04_stack_3->SetStats(0);
   mass_tight_mu_hc_04_stack_3->SetOption("Hist");
   mass_tight_mu_hc_04_stack_3->SetContour(20);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(0,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(1,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(2,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(3,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(4,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(5,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(6,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(7,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(8,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(9,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(10,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(11,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(12,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(13,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(14,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(15,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(16,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(17,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(18,0);
   mass_tight_mu_hc_04_stack_3->SetContourLevel(19,0);
   mass_tight_mu_hc_04_stack_3->SetFillColor(28);
   mass_tight_mu_hc_04_stack_3->SetFillStyle(3205);
   mass_tight_mu_hc_04_stack_3->SetLineColor(28);
   mass_tight_mu_hc_04_stack_3->SetLineWidth(2);
   mass_tight_mu_hc_04_stack_3->SetMarkerStyle(20);
   mass_tight_mu_hc_04_stack_3->SetMarkerSize(0);
   mass_tight_mu_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack->Add(mass_tight_mu_hc_04_stack_3,"Hist");
   Double_t xAxis233[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_hc_05_stack_4 = new TH1F("mass_tight_mu_hc_05_stack_4","#it{Vj}",40, xAxis233);
   mass_tight_mu_hc_05_stack_4->SetBinContent(7,0.2831836);
   mass_tight_mu_hc_05_stack_4->SetBinContent(8,1.699101);
   mass_tight_mu_hc_05_stack_4->SetBinContent(9,1.55751);
   mass_tight_mu_hc_05_stack_4->SetBinContent(10,0.8495507);
   mass_tight_mu_hc_05_stack_4->SetBinContent(11,0.8495507);
   mass_tight_mu_hc_05_stack_4->SetBinContent(12,0.5663671);
   mass_tight_mu_hc_05_stack_4->SetBinContent(13,0.5663671);
   mass_tight_mu_hc_05_stack_4->SetBinContent(14,0.1415918);
   mass_tight_mu_hc_05_stack_4->SetBinContent(15,0.2831836);
   mass_tight_mu_hc_05_stack_4->SetBinContent(16,0.2831836);
   mass_tight_mu_hc_05_stack_4->SetBinContent(17,0.4247754);
   mass_tight_mu_hc_05_stack_4->SetBinContent(18,0.1415918);
   mass_tight_mu_hc_05_stack_4->SetBinContent(20,0.1415918);
   mass_tight_mu_hc_05_stack_4->SetBinError(7,0.200241);
   mass_tight_mu_hc_05_stack_4->SetBinError(8,0.4904883);
   mass_tight_mu_hc_05_stack_4->SetBinError(9,0.4696068);
   mass_tight_mu_hc_05_stack_4->SetBinError(10,0.3468276);
   mass_tight_mu_hc_05_stack_4->SetBinError(11,0.3468276);
   mass_tight_mu_hc_05_stack_4->SetBinError(12,0.2831836);
   mass_tight_mu_hc_05_stack_4->SetBinError(13,0.2831836);
   mass_tight_mu_hc_05_stack_4->SetBinError(14,0.1415918);
   mass_tight_mu_hc_05_stack_4->SetBinError(15,0.200241);
   mass_tight_mu_hc_05_stack_4->SetBinError(16,0.200241);
   mass_tight_mu_hc_05_stack_4->SetBinError(17,0.2452442);
   mass_tight_mu_hc_05_stack_4->SetBinError(18,0.1415918);
   mass_tight_mu_hc_05_stack_4->SetBinError(20,0.1415918);
   mass_tight_mu_hc_05_stack_4->SetEntries(55);
   mass_tight_mu_hc_05_stack_4->SetStats(0);
   mass_tight_mu_hc_05_stack_4->SetOption("Hist");
   mass_tight_mu_hc_05_stack_4->SetContour(20);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(0,0);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(1,0.08495507);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(2,0.1699101);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(3,0.2548652);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(4,0.3398203);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(5,0.4247754);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(6,0.5097304);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(7,0.5946855);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(8,0.6796406);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(9,0.7645956);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(10,0.8495507);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(11,0.9345058);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(12,1.019461);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(13,1.104416);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(14,1.189371);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(15,1.274326);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(16,1.359281);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(17,1.444236);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(18,1.529191);
   mass_tight_mu_hc_05_stack_4->SetContourLevel(19,1.614146);
   mass_tight_mu_hc_05_stack_4->SetFillColor(6);
   mass_tight_mu_hc_05_stack_4->SetFillStyle(3295);
   mass_tight_mu_hc_05_stack_4->SetLineColor(6);
   mass_tight_mu_hc_05_stack_4->SetLineWidth(2);
   mass_tight_mu_hc_05_stack_4->SetMarkerStyle(20);
   mass_tight_mu_hc_05_stack_4->SetMarkerSize(0);
   mass_tight_mu_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack->Add(mass_tight_mu_hc_05_stack_4,"Hist");
   Double_t xAxis234[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_hc_06_stack_5 = new TH1F("mass_tight_mu_hc_06_stack_5","Other",40, xAxis234);
   mass_tight_mu_hc_06_stack_5->SetBinContent(8,0.02647921);
   mass_tight_mu_hc_06_stack_5->SetBinContent(9,0.04766258);
   mass_tight_mu_hc_06_stack_5->SetBinContent(10,0.09532516);
   mass_tight_mu_hc_06_stack_5->SetBinContent(11,0.100621);
   mass_tight_mu_hc_06_stack_5->SetBinContent(12,0.1059169);
   mass_tight_mu_hc_06_stack_5->SetBinContent(13,0.06355011);
   mass_tight_mu_hc_06_stack_5->SetBinContent(14,0.07943764);
   mass_tight_mu_hc_06_stack_5->SetBinContent(15,0.08473348);
   mass_tight_mu_hc_06_stack_5->SetBinContent(16,0.0370709);
   mass_tight_mu_hc_06_stack_5->SetBinContent(17,0.100621);
   mass_tight_mu_hc_06_stack_5->SetBinContent(18,0.05295843);
   mass_tight_mu_hc_06_stack_5->SetBinContent(19,0.05825427);
   mass_tight_mu_hc_06_stack_5->SetBinContent(20,0.04766258);
   mass_tight_mu_hc_06_stack_5->SetBinContent(21,0.05295843);
   mass_tight_mu_hc_06_stack_5->SetBinContent(22,0.01588753);
   mass_tight_mu_hc_06_stack_5->SetBinContent(23,0.01059168);
   mass_tight_mu_hc_06_stack_5->SetBinContent(24,0.03177506);
   mass_tight_mu_hc_06_stack_5->SetBinContent(25,0.03177506);
   mass_tight_mu_hc_06_stack_5->SetBinContent(26,0.005295842);
   mass_tight_mu_hc_06_stack_5->SetBinContent(27,0.02118337);
   mass_tight_mu_hc_06_stack_5->SetBinContent(28,0.005295842);
   mass_tight_mu_hc_06_stack_5->SetBinContent(29,0.005295842);
   mass_tight_mu_hc_06_stack_5->SetBinContent(30,0.01059168);
   mass_tight_mu_hc_06_stack_5->SetBinContent(32,0.005295842);
   mass_tight_mu_hc_06_stack_5->SetBinContent(36,0.005295842);
   mass_tight_mu_hc_06_stack_5->SetBinContent(37,0.005295842);
   mass_tight_mu_hc_06_stack_5->SetBinContent(39,0.005295842);
   mass_tight_mu_hc_06_stack_5->SetBinError(8,0.01184186);
   mass_tight_mu_hc_06_stack_5->SetBinError(9,0.01588753);
   mass_tight_mu_hc_06_stack_5->SetBinError(10,0.02246836);
   mass_tight_mu_hc_06_stack_5->SetBinError(11,0.02308404);
   mass_tight_mu_hc_06_stack_5->SetBinError(12,0.02368373);
   mass_tight_mu_hc_06_stack_5->SetBinError(13,0.01834534);
   mass_tight_mu_hc_06_stack_5->SetBinError(14,0.02051071);
   mass_tight_mu_hc_06_stack_5->SetBinError(15,0.02118337);
   mass_tight_mu_hc_06_stack_5->SetBinError(16,0.01401148);
   mass_tight_mu_hc_06_stack_5->SetBinError(17,0.02308404);
   mass_tight_mu_hc_06_stack_5->SetBinError(18,0.01674692);
   mass_tight_mu_hc_06_stack_5->SetBinError(19,0.01756432);
   mass_tight_mu_hc_06_stack_5->SetBinError(20,0.01588753);
   mass_tight_mu_hc_06_stack_5->SetBinError(21,0.01674692);
   mass_tight_mu_hc_06_stack_5->SetBinError(22,0.009172668);
   mass_tight_mu_hc_06_stack_5->SetBinError(23,0.007489452);
   mass_tight_mu_hc_06_stack_5->SetBinError(24,0.01297211);
   mass_tight_mu_hc_06_stack_5->SetBinError(25,0.01297211);
   mass_tight_mu_hc_06_stack_5->SetBinError(26,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetBinError(27,0.01059169);
   mass_tight_mu_hc_06_stack_5->SetBinError(28,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetBinError(29,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetBinError(30,0.007489452);
   mass_tight_mu_hc_06_stack_5->SetBinError(32,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetBinError(36,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetBinError(37,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetBinError(39,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetEntries(210);
   mass_tight_mu_hc_06_stack_5->SetStats(0);
   mass_tight_mu_hc_06_stack_5->SetOption("Hist");
   mass_tight_mu_hc_06_stack_5->SetContour(20);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(0,0);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(1,0.005295843);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(2,0.01059169);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(3,0.01588753);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(4,0.02118337);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(5,0.02647921);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(6,0.03177506);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(7,0.0370709);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(8,0.04236674);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(9,0.04766258);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(10,0.05295843);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(11,0.05825427);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(12,0.06355011);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(13,0.06884595);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(14,0.0741418);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(15,0.07943764);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(16,0.08473348);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(17,0.09002932);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(18,0.09532517);
   mass_tight_mu_hc_06_stack_5->SetContourLevel(19,0.100621);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   mass_tight_mu_hc_06_stack_5->SetFillColor(ci);
   mass_tight_mu_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mass_tight_mu_hc_06_stack_5->SetLineColor(ci);
   mass_tight_mu_hc_06_stack_5->SetLineWidth(2);
   mass_tight_mu_hc_06_stack_5->SetMarkerStyle(20);
   mass_tight_mu_hc_06_stack_5->SetMarkerSize(0);
   mass_tight_mu_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack->Add(mass_tight_mu_hc_06_stack_5,"Hist");
   mass_tight_mu_stack->Draw("");
   Double_t xAxis235[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_hc_01__39 = new TH1F("mass_tight_mu_hc_01__39","Data",40, xAxis235);
   mass_tight_mu_hc_01__39->SetBinContent(7,1.026316);
   mass_tight_mu_hc_01__39->SetBinContent(9,1.026316);
   mass_tight_mu_hc_01__39->SetBinContent(10,3.078947);
   mass_tight_mu_hc_01__39->SetBinContent(11,1.026316);
   mass_tight_mu_hc_01__39->SetBinContent(12,1.026316);
   mass_tight_mu_hc_01__39->SetBinContent(14,1.026316);
   mass_tight_mu_hc_01__39->SetBinContent(15,2.052632);
   mass_tight_mu_hc_01__39->SetBinContent(16,2.052632);
   mass_tight_mu_hc_01__39->SetBinContent(17,3.078947);
   mass_tight_mu_hc_01__39->SetBinContent(18,6.157895);
   mass_tight_mu_hc_01__39->SetBinContent(19,12.31579);
   mass_tight_mu_hc_01__39->SetBinContent(20,3.078947);
   mass_tight_mu_hc_01__39->SetBinContent(21,1.026316);
   mass_tight_mu_hc_01__39->SetBinContent(23,1.026316);
   mass_tight_mu_hc_01__39->SetBinError(7,1.026316);
   mass_tight_mu_hc_01__39->SetBinError(9,1.026316);
   mass_tight_mu_hc_01__39->SetBinError(10,1.777631);
   mass_tight_mu_hc_01__39->SetBinError(11,1.026316);
   mass_tight_mu_hc_01__39->SetBinError(12,1.026316);
   mass_tight_mu_hc_01__39->SetBinError(14,1.026316);
   mass_tight_mu_hc_01__39->SetBinError(15,1.45143);
   mass_tight_mu_hc_01__39->SetBinError(16,1.45143);
   mass_tight_mu_hc_01__39->SetBinError(17,1.777631);
   mass_tight_mu_hc_01__39->SetBinError(18,2.51395);
   mass_tight_mu_hc_01__39->SetBinError(19,3.555262);
   mass_tight_mu_hc_01__39->SetBinError(20,1.777631);
   mass_tight_mu_hc_01__39->SetBinError(21,1.026316);
   mass_tight_mu_hc_01__39->SetBinError(23,1.026316);
   mass_tight_mu_hc_01__39->SetEntries(38);
   mass_tight_mu_hc_01__39->SetStats(0);
   mass_tight_mu_hc_01__39->SetOption("E1 sames");
   mass_tight_mu_hc_01__39->SetContour(20);
   mass_tight_mu_hc_01__39->SetContourLevel(0,0);
   mass_tight_mu_hc_01__39->SetContourLevel(1,0.6157895);
   mass_tight_mu_hc_01__39->SetContourLevel(2,1.231579);
   mass_tight_mu_hc_01__39->SetContourLevel(3,1.847368);
   mass_tight_mu_hc_01__39->SetContourLevel(4,2.463158);
   mass_tight_mu_hc_01__39->SetContourLevel(5,3.078947);
   mass_tight_mu_hc_01__39->SetContourLevel(6,3.694737);
   mass_tight_mu_hc_01__39->SetContourLevel(7,4.310526);
   mass_tight_mu_hc_01__39->SetContourLevel(8,4.926316);
   mass_tight_mu_hc_01__39->SetContourLevel(9,5.542105);
   mass_tight_mu_hc_01__39->SetContourLevel(10,6.157895);
   mass_tight_mu_hc_01__39->SetContourLevel(11,6.773684);
   mass_tight_mu_hc_01__39->SetContourLevel(12,7.389474);
   mass_tight_mu_hc_01__39->SetContourLevel(13,8.005263);
   mass_tight_mu_hc_01__39->SetContourLevel(14,8.621053);
   mass_tight_mu_hc_01__39->SetContourLevel(15,9.236842);
   mass_tight_mu_hc_01__39->SetContourLevel(16,9.852632);
   mass_tight_mu_hc_01__39->SetContourLevel(17,10.46842);
   mass_tight_mu_hc_01__39->SetContourLevel(18,11.08421);
   mass_tight_mu_hc_01__39->SetContourLevel(19,11.7);
   mass_tight_mu_hc_01__39->SetLineWidth(2);
   mass_tight_mu_hc_01__39->SetMarkerStyle(20);
   mass_tight_mu_hc_01__39->SetMarkerSize(1.2);
   mass_tight_mu_hc_01__39->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_hc_01__39->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_hc_01__39->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_01__39->GetXaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_01__39->GetXaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_01__39->GetXaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_01__39->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_hc_01__39->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_hc_01__39->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_hc_01__39->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_01__39->GetYaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_01__39->GetYaxis()->SetTitleOffset(0.95);
   mass_tight_mu_hc_01__39->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_hc_01__39->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_hc_01__39->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_hc_01__39->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_hc_01__39->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_hc_01__39->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_hc_01__39->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.58,0.46,1.07,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_04_stack_3","QCD","lpf");
   entry->SetFillColor(28);
   entry->SetFillStyle(3205);
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_tight_mu_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sig","#it{H} #scale[0.8]{(125 GeV/#it{c}^{2})}","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis236[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_stack_copy = new TH1F("mass_tight_mu_stack_copy","mass_tight_mu",40, xAxis236);
   mass_tight_mu_stack_copy->SetMinimum(0);
   mass_tight_mu_stack_copy->SetMaximum(16.61643);
   mass_tight_mu_stack_copy->SetDirectory(0);
   mass_tight_mu_stack_copy->SetStats(0);
   mass_tight_mu_stack_copy->SetLineWidth(2);
   mass_tight_mu_stack_copy->SetMarkerStyle(20);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_tight_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis237[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *h_sig__40 = new TH1F("h_sig__40","Data",40, xAxis237);
   h_sig__40->SetBinContent(7,0.06333669);
   h_sig__40->SetBinContent(8,0.3673528);
   h_sig__40->SetBinContent(9,0.2660141);
   h_sig__40->SetBinContent(10,0.4180222);
   h_sig__40->SetBinContent(11,0.747373);
   h_sig__40->SetBinContent(12,0.5953649);
   h_sig__40->SetBinContent(13,0.5700302);
   h_sig__40->SetBinContent(14,0.785375);
   h_sig__40->SetBinContent(15,0.6587016);
   h_sig__40->SetBinContent(16,0.6587016);
   h_sig__40->SetBinContent(17,0.5193609);
   h_sig__40->SetBinContent(18,0.3040161);
   h_sig__40->SetBinContent(19,0.1773427);
   h_sig__40->SetBinContent(20,0.03800202);
   h_sig__40->SetBinContent(21,0.03800202);
   h_sig__40->SetBinContent(22,0.03800202);
   h_sig__40->SetEntries(493);
   h_sig__40->SetStats(0);
   h_sig__40->SetOption("E1 sames");

   ci = TColor::GetColor("#00ffff");
   h_sig__40->SetLineColor(ci);
   h_sig__40->SetLineWidth(4);
   h_sig__40->SetMarkerStyle(20);
   h_sig__40->SetMarkerSize(0);
   h_sig__40->GetXaxis()->SetNdivisions(505);
   h_sig__40->GetXaxis()->SetLabelFont(132);
   h_sig__40->GetXaxis()->SetLabelOffset(0.01);
   h_sig__40->GetXaxis()->SetLabelSize(0.06);
   h_sig__40->GetXaxis()->SetTitleSize(0.072);
   h_sig__40->GetXaxis()->SetTitleOffset(0.95);
   h_sig__40->GetXaxis()->SetTitleFont(132);
   h_sig__40->GetYaxis()->SetLabelFont(132);
   h_sig__40->GetYaxis()->SetLabelOffset(0.01);
   h_sig__40->GetYaxis()->SetLabelSize(0.06);
   h_sig__40->GetYaxis()->SetTitleSize(0.072);
   h_sig__40->GetYaxis()->SetTitleOffset(0.95);
   h_sig__40->GetYaxis()->SetTitleFont(132);
   h_sig__40->GetZaxis()->SetLabelFont(132);
   h_sig__40->GetZaxis()->SetLabelSize(0.06);
   h_sig__40->GetZaxis()->SetTitleSize(0.072);
   h_sig__40->GetZaxis()->SetTitleOffset(1.2);
   h_sig__40->GetZaxis()->SetTitleFont(132);
   h_sig__40->Draw("h same");
   Double_t xAxis238[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_stack_copy = new TH1F("mass_tight_mu_stack_copy","mass_tight_mu",40, xAxis238);
   mass_tight_mu_stack_copy->SetMinimum(0);
   mass_tight_mu_stack_copy->SetMaximum(16.61643);
   mass_tight_mu_stack_copy->SetDirectory(0);
   mass_tight_mu_stack_copy->SetStats(0);
   mass_tight_mu_stack_copy->SetLineWidth(2);
   mass_tight_mu_stack_copy->SetMarkerStyle(20);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_tight_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis239[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_stack_copy = new TH1F("mass_tight_mu_stack_copy","mass_tight_mu",40, xAxis239);
   mass_tight_mu_stack_copy->SetMinimum(0);
   mass_tight_mu_stack_copy->SetMaximum(16.61643);
   mass_tight_mu_stack_copy->SetDirectory(0);
   mass_tight_mu_stack_copy->SetStats(0);
   mass_tight_mu_stack_copy->SetLineWidth(2);
   mass_tight_mu_stack_copy->SetMarkerStyle(20);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_tight_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->Draw("sameaxis");
   Double_t xAxis240[41] = {0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120, 125, 130, 135, 140, 145, 150, 155, 160, 165, 170, 175, 180, 185, 190, 195, 200}; 
   
   TH1F *mass_tight_mu_stack_copy = new TH1F("mass_tight_mu_stack_copy","mass_tight_mu",40, xAxis240);
   mass_tight_mu_stack_copy->SetMinimum(0);
   mass_tight_mu_stack_copy->SetMaximum(16.61643);
   mass_tight_mu_stack_copy->SetDirectory(0);
   mass_tight_mu_stack_copy->SetStats(0);
   mass_tight_mu_stack_copy->SetLineWidth(2);
   mass_tight_mu_stack_copy->SetMarkerStyle(20);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#mu}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mass_tight_mu_stack_copy->GetXaxis()->SetNdivisions(505);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetXaxis()->SetLabelSize(0.066);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleSize(0.08639999);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleOffset(0.855);
   mass_tight_mu_stack_copy->GetXaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mass_tight_mu_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleSize(0.09);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleOffset(0.76);
   mass_tight_mu_stack_copy->GetYaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelFont(132);
   mass_tight_mu_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mass_tight_mu_stack_copy->GetZaxis()->SetTitleFont(132);
   mass_tight_mu_stack_copy->Draw("sameaxis");
   mass_tight_mu_mainpad->Modified();
   mass_tight_mu_canvas->cd();
   mass_tight_mu_canvas->Modified();
   mass_tight_mu_canvas->cd();
   mass_tight_mu_canvas->SetSelected(mass_tight_mu_canvas);
}


==> figs/C/fig2-old.C <==
void ulim_4pi()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Aug 16 17:50:37 2018) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-6.111111,-2.759072,216.1111,1.98513);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx1001[16] = {
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195};
   Double_t Graph_fy1001[16] = {
   33.52939,
   25.08287,
   21.93441,
   16.32105,
   14.28205,
   15.07135,
   12.44513,
   10.7963,
   8.927659,
   7.714745,
   6.759654,
   6.328032,
   5.772685,
   5.393052,
   5.333246,
   5.17836};
   Double_t Graph_fex1001[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1001[16] = {
   19.84607,
   14.87669,
   14.37407,
   10.4215,
   8.856085,
   8.548797,
   7.056016,
   6.247451,
   5.300479,
   4.740211,
   4.302623,
   4.07109,
   3.813354,
   3.639676,
   3.644929,
   3.602689};
   TGraphErrors *gre = new TGraphErrors(16,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("#pm2#sigma");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(0);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","#pm2#sigma",100,30,210);
   Graph_Graph1001->SetMinimum(1.418103);
   Graph_Graph1001->SetMaximum(58.55545);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   multigraph->Add(gre,"3");
   
   Double_t Graph_fx1002[16] = {
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195};
   Double_t Graph_fy1002[16] = {
   28.80044,
   21.64468,
   18.49806,
   13.85941,
   12.21563,
   12.98225,
   10.73824,
   9.252687,
   7.546414,
   6.422925,
   5.52247,
   5.133561,
   4.633132,
   4.276373,
   4.199862,
   4.035501};
   Double_t Graph_fex1002[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1002[16] = {
   9.866648,
   7.442336,
   7.164662,
   5.203555,
   4.431275,
   4.235565,
   3.497256,
   3.089178,
   2.609384,
   2.316006,
   2.073668,
   1.971855,
   1.837265,
   1.738085,
   1.744215,
   1.710911};
   gre = new TGraphErrors(16,Graph_fx1002,Graph_fy1002,Graph_fex1002,Graph_fey1002);
   gre->SetName("Graph");
   gre->SetTitle("#pm1#sigma");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(0);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","#pm1#sigma",100,30,210);
   Graph_Graph1002->SetMinimum(2.09213);
   Graph_Graph1002->SetMaximum(42.30134);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetLineWidth(2);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->GetXaxis()->SetNdivisions(505);
   Graph_Graph1002->GetXaxis()->SetLabelFont(132);
   Graph_Graph1002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1002->GetXaxis()->SetTitleFont(132);
   Graph_Graph1002->GetYaxis()->SetLabelFont(132);
   Graph_Graph1002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1002->GetYaxis()->SetTitleFont(132);
   Graph_Graph1002->GetZaxis()->SetLabelFont(132);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1002);
   
   multigraph->Add(gre,"3");
   
   Double_t Graph_fx1003[16] = {
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195};
   Double_t Graph_fy1003[16] = {
   27.01785,
   20.33801,
   17.19558,
   12.91387,
   11.42858,
   12.20595,
   10.10514,
   8.677201,
   7.027192,
   5.946339,
   5.072308,
   4.702174,
   4.209989,
   3.867488,
   3.793178,
   3.619051};
   Double_t Graph_fex1003[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1003[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(16,Graph_fx1003,Graph_fy1003,Graph_fex1003,Graph_fey1003);
   gre->SetName("Graph");
   gre->SetTitle("Expected");
   gre->SetFillStyle(1000);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Expected",100,30,210);
   Graph_Graph1003->SetMinimum(1.279171);
   Graph_Graph1003->SetMaximum(29.35773);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(132);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetXaxis()->SetTitleFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetYaxis()->SetTitleFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1003);
   
   multigraph->Add(gre,"LP");
   
   Double_t Graph_fx1004[16] = {
   45,
   55,
   65,
   75,
   85,
   95,
   105,
   115,
   125,
   135,
   145,
   155,
   165,
   175,
   185,
   195};
   Double_t Graph_fy1004[16] = {
   21.774,
   23.75435,
   15.96181,
   15.96015,
   19.98644,
   15.75928,
   9.791021,
   7.59801,
   6.273695,
   5.631936,
   4.75521,
   4.487586,
   4.206128,
   3.993162,
   3.871832,
   3.504599};
   Double_t Graph_fex1004[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1004[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(16,Graph_fx1004,Graph_fy1004,Graph_fex1004,Graph_fey1004);
   gre->SetName("Graph");
   gre->SetTitle("Observed");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","Observed",100,30,210);
   Graph_Graph1004->SetMinimum(1.479625);
   Graph_Graph1004->SetMaximum(25.77932);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);
   Graph_Graph1004->SetLineWidth(2);
   Graph_Graph1004->SetMarkerStyle(20);
   Graph_Graph1004->GetXaxis()->SetNdivisions(505);
   Graph_Graph1004->GetXaxis()->SetLabelFont(132);
   Graph_Graph1004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1004->GetXaxis()->SetTitleFont(132);
   Graph_Graph1004->GetYaxis()->SetLabelFont(132);
   Graph_Graph1004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1004->GetYaxis()->SetTitleFont(132);
   Graph_Graph1004->GetZaxis()->SetLabelFont(132);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1004);
   
   multigraph->Add(gre,"LP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#it{m_{H}} [GeV/#it{c}^{2}]");
   multigraph->GetXaxis()->SetNdivisions(-209);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#it{#sigma(gg#rightarrow H#rightarrow#mu^{#pm}#tau^{#mp})} [pb]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.7,0.6,1,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","Observed","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","Expected","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#pm1#sigma","lpf");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#pm2#sigma","lpf");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.7,0.6,1,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb #sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","Observed","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","Expected","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#pm1#sigma","lpf");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#pm2#sigma","lpf");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1F *_copy__1 = new TH1F("_copy__1","",100,25,205);
   _copy__1->SetMinimum(0.01);
   _copy__1->SetMaximum(55.96546);
   _copy__1->SetDirectory(0);
   _copy__1->SetStats(0);
   _copy__1->SetLineWidth(2);
   _copy__1->SetMarkerStyle(20);
   _copy__1->GetXaxis()->SetTitle("#it{m_{H}} [GeV/#it{c}^{2}]");
   _copy__1->GetXaxis()->SetNdivisions(-209);
   _copy__1->GetXaxis()->SetLabelFont(132);
   _copy__1->GetXaxis()->SetLabelOffset(0.01);
   _copy__1->GetXaxis()->SetLabelSize(0.06);
   _copy__1->GetXaxis()->SetTitleSize(0.072);
   _copy__1->GetXaxis()->SetTitleOffset(0.95);
   _copy__1->GetXaxis()->SetTitleFont(132);
   _copy__1->GetYaxis()->SetTitle("#it{#sigma(gg#rightarrow H#rightarrow#mu^{#pm}#tau^{#mp})} [pb]");
   _copy__1->GetYaxis()->SetLabelFont(132);
   _copy__1->GetYaxis()->SetLabelOffset(0.01);
   _copy__1->GetYaxis()->SetLabelSize(0.06);
   _copy__1->GetYaxis()->SetTitleSize(0.072);
   _copy__1->GetYaxis()->SetTitleOffset(0.95);
   _copy__1->GetYaxis()->SetTitleFont(132);
   _copy__1->GetZaxis()->SetLabelFont(132);
   _copy__1->GetZaxis()->SetLabelSize(0.06);
   _copy__1->GetZaxis()->SetTitleSize(0.072);
   _copy__1->GetZaxis()->SetTitleOffset(1.2);
   _copy__1->GetZaxis()->SetTitleFont(132);
   _copy__1->Draw("sameaxis");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

